How large can lepton mixing be?

We show that, contrary to common expectations, the observed charged leptons can have a substantial mixing with new heavier fermions, at the level of 20$\%$. This can happen, in the language of effective theories, when the effect of mixing with heavier fermions vanishes at tree level in operators of mass-dimension 6 (or it is suppressed by the small charged lepton masses), a cancellation that can be naturally ensured by symmetries. Using a model that realizes this scenario we consider all current direct and indirect constraints and show that experimental constraints on the mixing are so mild that, given the current direct limit on the mass of the heavy fermions, theoretical considerations become the leading current constraints on the mixing. We also estimate the sensitivity to the mixing at future experiments, including the high-luminosity phase of the LHC and, most notably, the FCC-ee, and FCC-hh. We find a pattern in which the reach of direct searches in hadron machines makes theoretical considerations lead the limits while the precision of lepton machines can beat these theoretical considerations. We find that the FCC can finally reach per mille precision in the mixing squared of the charged leptons

==> anc/MME_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62026,       1717]
NotebookOptionsPosition[     59924,       1675]
NotebookOutlinePosition[     60322,       1691]
CellTagsIndexPosition[     60279,       1688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<MatchingResult.dat\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.973747668050664*^9, 3.973747671254105*^9}, 
   3.973747767232791*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a2d36cf0-1926-49a2-8cd6-66765ecc3749"],

Cell[CellGroupData[{

Cell["Preparatory  calculations", "Subsection",
 CellChangeTimes->{{3.973752095294138*^9, 
  3.973752098927557*^9}},ExpressionUUID->"1b356b13-8948-4380-9059-\
03ebd82f7e2c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"relevantWCs", "=", 
   RowBox[{"(", 
    RowBox[{"ToExpression", "/@", 
     RowBox[{"(", 
      RowBox[{"Complement", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"ToString", "/@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MatchingResult", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Rule", "[", 
               RowBox[{"a_", ",", "b_"}], "]"}], ":>", "a"}], "}"}]}], 
           ")"}]}], ")"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ToString", "/@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MatchingResult", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Rule", "[", 
                 RowBox[{"a_", ",", "b_"}], "]"}], ":>", "a"}], "}"}]}], 
             ")"}]}], ")"}], ",", 
          RowBox[{"StringContainsQ", "[", "\"\<bar\>\"", "]"}]}], "]"}]}], 
       "]"}], ")"}]}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"MatchingResult", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{"relevantWCs", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nice", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"onelooporder", "->", "1"}], ",", 
     RowBox[{"invepsilonbar", "->", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"noyuks", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"yl", "[", "___", "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"ylbar", "[", "___", "]"}], "->", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.973750942652432*^9, 3.9737509449800053`*^9}, 
   3.973751170020612*^9, {3.9737521834037046`*^9, 3.9737521879177322`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"9515a106-b661-4952-b433-82ae9837071c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Full  non -trivial result in the vanishing lepton Yukawa case\
\>", "Subsection",
 CellChangeTimes->{{3.973751215855787*^9, 
  3.973751231307317*^9}},ExpressionUUID->"e250b844-e832-4058-bdb3-\
fa0d733d87cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteCases", "[", 
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"result", "/.", "nice"}], "/.", "noyuks"}], ",", 
     RowBox[{"Rule", "[", 
      RowBox[{"_", ",", "1"}], "]"}]}], "]"}], ",", 
   RowBox[{"Rule", "[", 
    RowBox[{"_", ",", "0"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973750135667226*^9, 3.973750254050062*^9}, {
  3.973751188585314*^9, 3.973751189351952*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b6d509a7-83eb-4c7e-9fb2-80122737c3ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"alphaO3W", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["g2", "3"], 
      RowBox[{"1440", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"alphaOH", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"360", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        SuperscriptBox["g2", "4"], " ", "lam"}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox["g2", "2"], " ", "lam", " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["lam", "2"], " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
       RowBox[{"150", " ", "lam", " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl2", "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
        RowBox[{"lamprime", "[", "fl3", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl2", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{"alphaOHB", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g1", "2"], " ", 
      RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"alphaOHBox", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "15"}], " ", 
       SuperscriptBox["g1", "4"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["g2", "4"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["g1", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["g2", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
      RowBox[{"30", " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl2", "]"}]}]}], 
     RowBox[{"1440", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"alphaOHD", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["g1", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["g1", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], 
     RowBox[{"72", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{"alphaOlambda", "\[Rule]", 
    RowBox[{"lam", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "4"], " ", 
       SuperscriptBox["muH", "2"]}], 
      RowBox[{"120", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "2"], " ", 
       SuperscriptBox["muH", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
      RowBox[{"36", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{"lam", " ", 
       SuperscriptBox["muH", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["muH", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl2", "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "lam"}], " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
       RowBox[{"2", " ", "lam", " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["MHD", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl2", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["MHD", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{"alphaOmuH2", "\[Rule]", 
    RowBox[{
     SuperscriptBox["muH", "2"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["muH", "4"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["MHD", "2"], " ", 
         RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["muH", "2"], " ", 
         RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["MHD", "2"], " ", 
         RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["MHD", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["muH", "2"], " ", 
         RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["MHD", "2"], 
           SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"alphaKd", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    TemplateBox[{
      RowBox[{"mif1", ",", "mif2"}]},
     "KroneckerDeltaSeq"]}], ",", 
   RowBox[{
    RowBox[{"alphaKe", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    TemplateBox[{
      RowBox[{"mif1", ",", "mif2"}]},
     "KroneckerDeltaSeq"]}], ",", 
   RowBox[{
    RowBox[{"alphaKl", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    TemplateBox[{
      RowBox[{"mif1", ",", "mif2"}]},
     "KroneckerDeltaSeq"]}], ",", 
   RowBox[{
    RowBox[{"alphaKq", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    TemplateBox[{
      RowBox[{"mif1", ",", "mif2"}]},
     "KroneckerDeltaSeq"]}], ",", 
   RowBox[{
    RowBox[{"alphaKu", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    TemplateBox[{
      RowBox[{"mif1", ",", "mif2"}]},
     "KroneckerDeltaSeq"]}], ",", 
   RowBox[{
    RowBox[{"alphaOdd", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"216", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOdH", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["g2", "4"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["g2", "2"], " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
         RowBox[{"120", " ", "lam", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
         RowBox[{"150", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl2", "]"}]}]}], ")"}], " ", 
       RowBox[{"yd", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"1440", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOed", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["g1", "4"], " ", 
          TemplateBox[{
            RowBox[{"mif1", ",", "mif2"}]},
           "KroneckerDeltaSeq"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["g1", "2"], " ", 
          RowBox[{"lamprime", "[", "mif2", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "mif1", "]"}]}]}], ")"}]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOee", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["g1", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "mif2", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "mif1", "]"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["g1", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "mif4", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "mif3", "]"}]}]}], 
     RowBox[{"288", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOeu", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["g1", "4"], " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["g1", "2"], " ", 
         RowBox[{"lamprime", "[", "mif2", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "mif1", "]"}]}]}], ")"}]}], 
     RowBox[{"216", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOHd", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["g1", "4"]}], "-", 
        RowBox[{
         SuperscriptBox["g1", "2"], " ", 
         RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], ")"}]}], 
     RowBox[{"216", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOHe", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"48", " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["g1", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
      RowBox[{"152", " ", 
       SuperscriptBox["g1", "2"], " ", 
       RowBox[{"lamprime", "[", "mif2", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "mif1", "]"}]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["g1", "2"], " ", 
       RowBox[{"lamprime", "[", "mif2", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "mif1", "]"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["MHD", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
     RowBox[{"1152", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOHl1", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"24", " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["g1", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], 
     RowBox[{"1152", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOHl3", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SuperscriptBox["g2", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["g2", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], 
     RowBox[{"5760", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOHq1", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g1", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["g1", "2"], " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], ")"}]}], 
      RowBox[{"432", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOHq3", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g2", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["g2", "2"], " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], ")"}]}], 
      RowBox[{"720", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOHu", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["g1", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["g1", "2"], " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}]}], ")"}]}], 
      RowBox[{"108", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOld", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"72", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOle", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["g1", "2"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       RowBox[{"lamprime", "[", "mif4", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "mif3", "]"}]}]}], 
     RowBox[{"576", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOll", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox["g2", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif2", ",", "mif3"}]},
        "KroneckerDeltaSeq"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], "+", 
      RowBox[{
       SuperscriptBox["g2", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}]}], 
     RowBox[{"480", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOlq1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g1", "4"], " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"]}], 
     RowBox[{"144", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOlq3", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOlu", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g1", "4"], " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"]}], 
     RowBox[{"36", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOqd1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yd", "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}], " ", 
       RowBox[{"ydbar", "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}]}]}], 
     RowBox[{"432", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOqd8", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yd", "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}], " ", 
       RowBox[{"ydbar", "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOqe", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", 
         SuperscriptBox["g1", "4"], " ", 
         TemplateBox[{
           RowBox[{"mif3", ",", "mif4"}]},
          "KroneckerDeltaSeq"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["g1", "2"], " ", 
         RowBox[{"lamprime", "[", "mif4", "]"}], " ", 
         RowBox[{"lamprimebar", "[", "mif3", "]"}]}]}], ")"}]}], 
     RowBox[{"864", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOqq1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOqq3", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g2", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"480", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOqu1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yu", "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}], " ", 
       RowBox[{"yubar", "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}]}]}], 
     RowBox[{"432", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOqu8", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yu", "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}], " ", 
       RowBox[{"yubar", "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOquqd1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
      RowBox[{"yd", "[", 
       RowBox[{"mif3", ",", "mif4"}], "]"}], " ", 
      RowBox[{"yu", "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOud1", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["g1", "4"], " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"]}], 
     RowBox[{"54", " ", 
      SuperscriptBox["MHD", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
   RowBox[{
    RowBox[{"alphaOuH", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["g2", "4"]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["g2", "2"], " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
         RowBox[{"120", " ", "lam", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
         RowBox[{"150", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl2", "]"}]}]}], ")"}], " ", 
       RowBox[{"yu", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"1440", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOuu", "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["g1", "4"], " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"]}], 
      RowBox[{"54", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOlambdad", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"yd", "[", 
      RowBox[{"mif1", ",", "mif2"}], "]"}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["muH", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yd", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["MHD", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
       RowBox[{"yd", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"alphaOlambdau", "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"yu", "[", 
      RowBox[{"mif1", ",", "mif2"}], "]"}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["muH", "2"], " ", 
       RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
       RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
       RowBox[{"yu", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox["MHD", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
          RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["MHD", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}], " ", 
       RowBox[{"yu", "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.973750254450003*^9, 3.97375118984181*^9, 
  3.973751255957799*^9, 3.973752197252447*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0767c952-2d20-4dd3-a1db-b0887ab48c0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples  in  Appendix A", "Subsection",
 CellChangeTimes->{{3.973751269678109*^9, 
  3.97375127947518*^9}},ExpressionUUID->"49e26ede-a4fa-49ab-9625-\
62d39e3f3312"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]\)]\)=\>\"", ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"Pi", "^", "2"}], " ", "alphaOH"}], "/.", 
          RowBox[{"MatchingResult", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", "noyuks"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"X", "^", "6"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]B\)]\)=\>\"", ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"Pi", "^", "2"}], " ", "alphaOHB"}], "/.", 
          RowBox[{"MatchingResult", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", "noyuks"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]\[EmptySquare]\)]\)=\>\"", 
   ",", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"Pi", "^", "2"}], " ", "alphaOHBox"}], "/.", 
            RowBox[{"MatchingResult", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
          "noyuks"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"lamprime", "[", "a_", "]"}], "->", 
            RowBox[{"X", " ", 
             RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
            RowBox[{"X", " ", 
             RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"X", "^", "2"}]}], "]"}], "]"}], "+", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"Pi", "^", "2"}], " ", "alphaOHBox"}], "/.", 
            RowBox[{"MatchingResult", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
          "noyuks"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"lamprime", "[", "a_", "]"}], "->", 
            RowBox[{"X", " ", 
             RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
            RowBox[{"X", " ", 
             RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], 
       ",", 
       RowBox[{"X", "^", "4"}]}], "]"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]D\)]\)=\>\"", ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"16", " ", 
           RowBox[{"Pi", "^", "2"}], " ", "alphaOHD"}], "/.", 
          RowBox[{"MatchingResult", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", "noyuks"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \
\(\[Phi]e\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=\>\"", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"Pi", "^", "2"}], " ", 
            RowBox[{"alphaOHe", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"MatchingResult", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
         "noyuks"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"lamprime", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<16\[Pi]^2 (\!\(\*SubsuperscriptBox[\(C\), \(\[Phi]l\), \((1)\)]\)\!\(\
\*SubscriptBox[\()\), \(ij\)]\)=\>\"", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"Pi", "^", "2"}], " ", 
            RowBox[{"alphaOHl1", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"MatchingResult", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
         "noyuks"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"lamprime", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<16\[Pi]^2 (\!\(\*SubsuperscriptBox[\(C\), \(\[Phi]l\), \((3)\)]\)\!\(\
\*SubscriptBox[\()\), \(ij\)]\)=\>\"", ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"16", " ", 
            RowBox[{"Pi", "^", "2"}], " ", 
            RowBox[{"alphaOHl3", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "/.", 
           RowBox[{"MatchingResult", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
         "noyuks"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"lamprime", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
           RowBox[{"X", " ", 
            RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
      RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \
\(eW\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=\>\"", ",", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"16", " ", 
          RowBox[{"Pi", "^", "2"}], " ", 
          RowBox[{"alphaOeW", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "/.", 
         RowBox[{"MatchingResult", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"lamprime", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
          RowBox[{"X", " ", 
           RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], ",", 
     
     RowBox[{"X", "^", "2"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \
\(eB\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=\>\"", ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"16", " ", 
             RowBox[{"Pi", "^", "2"}], " ", 
             RowBox[{"alphaOeB", "[", 
              RowBox[{"i", ",", "j"}], "]"}]}], "/.", 
            RowBox[{"MatchingResult", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "/.", "nice"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"lamprime", "[", "a_", "]"}], "->", 
             RowBox[{"X", " ", 
              RowBox[{"lamprime", "[", "a", "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"lamprimebar", "[", "a_", "]"}], "->", 
             RowBox[{"X", " ", 
              RowBox[{"lamprimebar", "[", "a", "]"}]}]}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"mif3", "->", "fl1"}], "}"}]}], ",", 
       RowBox[{"X", "^", "2"}]}], "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9737477743064837`*^9, 3.9737478916597023`*^9}, {
  3.973747922852585*^9, 3.9737479253376007`*^9}, {3.973749739404644*^9, 
  3.973749906213744*^9}, {3.973751303507369*^9, 3.973751346969467*^9}, {
  3.973751491410229*^9, 3.973751628771503*^9}, {3.97375167321169*^9, 
  3.973751673901046*^9}, {3.973751714027808*^9, 3.973751716220816*^9}, {
  3.973751753182226*^9, 3.973751880159542*^9}, {3.973751910607653*^9, 
  3.973752009081195*^9}, {3.973752041713863*^9, 3.973752069990711*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"69ecca1e-a3fa-4108-98e3-38c704afe252"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 \\!\\(\\*SubscriptBox[\\(C\\), \
\\(\[Phi]\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
     RowBox[{"lamprime", "[", "fl3", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl2", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]\)]\)=", 
   Rational[8, 
     3] $CellContext`MHD^(-2) $CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprime[$CellContext`fl2] \
$CellContext`lamprime[$CellContext`fl3] \
$CellContext`lamprimebar[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl2] \
$CellContext`lamprimebar[$CellContext`fl3]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.9737522032343082`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b2acdd31-7f1d-4e9d-950d-fe9f051264f4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 \\!\\(\\*SubscriptBox[\\(C\\), \
\\(\[Phi]B\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["g1", "2"], " ", 
     RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]B\)]\)=", 
   Rational[2, 
     3] $CellContext`g1^2 $CellContext`MHD^(-2) \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.973752203235778*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7374d997-e667-4004-bfd7-abac831c8fb1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 \\!\\(\\*SubscriptBox[\\(C\\), \\(\[Phi]\
\[EmptySquare]\\)]\\)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["g1", "2"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["g2", "2"]}]}], ")"}], " ", 
      RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["MHD", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
      RowBox[{"lamprime", "[", "fl2", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl2", "]"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["MHD", "2"]}]]}]}],
  SequenceForm[
  "16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]\[EmptySquare]\)]\)=", 
   Rational[1, 9] ($CellContext`g1^2 + 
     3 $CellContext`g2^2) $CellContext`MHD^(-2) \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1] + 
   Rational[-1, 
      3] $CellContext`MHD^(-2) $CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprime[$CellContext`fl2] \
$CellContext`lamprimebar[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl2]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.973752203306704*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"07aaff33-92ad-4f68-8eb0-afc4b0dd826a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 \\!\\(\\*SubscriptBox[\\(C\\), \
\\(\[Phi]D\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["g1", "2"], " ", 
     RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 \!\(\*SubscriptBox[\(C\), \(\[Phi]D\)]\)=", 
   Rational[4, 
     9] $CellContext`g1^2 $CellContext`MHD^(-2) \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.9737522033083143`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"691971a5-c816-4af3-a3d1-542cde3d0b9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 (\\!\\(\\*SubscriptBox[\\(C\\), \\(\[Phi]e\\)]\\)\\!\
\\(\\*SubscriptBox[\\()\\), \\(ij\\)]\\)=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        TemplateBox[{
          RowBox[{"i", ",", "j"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "fl1", "]"}]}], "+", 
       RowBox[{"19", " ", 
        RowBox[{"lamprime", "[", "j", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "i", "]"}]}], "-", 
       RowBox[{"27", " ", 
        RowBox[{"lamprime", "[", "j", "]"}], " ", 
        RowBox[{"lamprimebar", "[", "i", "]"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["MHD", "2"], 
          SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \
\(\[Phi]e\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=", 
   Rational[1, 9] $CellContext`g1^2 $CellContext`MHD^(-2) ((-2) 
     KroneckerDelta[$CellContext`i, $CellContext`j] \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1] + 
    19 $CellContext`lamprime[$CellContext`j] \
$CellContext`lamprimebar[$CellContext`i] - 
    27 $CellContext`lamprime[$CellContext`j] \
$CellContext`lamprimebar[$CellContext`i] 
    Log[$CellContext`MHD^2 $CellContext`\[Mu]^(-2)])],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.9737522033095903`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"02b582dc-e690-4571-b547-2439aabb5b5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 (\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Phi]l\\), \
\\((1)\\)]\\)\\!\\(\\*SubscriptBox[\\()\\), \\(ij\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g1", "2"], " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 (\!\(\*SubsuperscriptBox[\(C\), \(\[Phi]l\), \
\((1)\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=", 
   Rational[-1, 9] $CellContext`g1^2 $CellContext`MHD^(-2) 
   KroneckerDelta[$CellContext`i, $CellContext`j] \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.973752203311005*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0b95c6b4-84d6-4fea-9f7f-77ef9b45df1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 (\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Phi]l\\), \
\\((3)\\)]\\)\\!\\(\\*SubscriptBox[\\()\\), \\(ij\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["g2", "2"], " ", 
     TemplateBox[{
       RowBox[{"i", ",", "j"}]},
      "KroneckerDeltaSeq"], " ", 
     RowBox[{"lamprime", "[", "fl1", "]"}], " ", 
     RowBox[{"lamprimebar", "[", "fl1", "]"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["MHD", "2"]}]]}],
  SequenceForm[
  "16\[Pi]^2 (\!\(\*SubsuperscriptBox[\(C\), \(\[Phi]l\), \
\((3)\)]\)\!\(\*SubscriptBox[\()\), \(ij\)]\)=", 
   Rational[1, 9] $CellContext`g2^2 $CellContext`MHD^(-2) 
   KroneckerDelta[$CellContext`i, $CellContext`j] \
$CellContext`lamprime[$CellContext`fl1] \
$CellContext`lamprimebar[$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.9737522033123283`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"4ebac3e2-2c6d-41bd-9ebc-193a4338f4f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 (\\!\\(\\*SubscriptBox[\\(C\\), \
\\(eW\\)]\\)\\!\\(\\*SubscriptBox[\\()\\), \\(ij\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"g2", " ", 
      RowBox[{"lamprime", "[", "j", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
      RowBox[{"yl", "[", 
       RowBox[{"i", ",", "fl1"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["MHD", "2"]}]]}]}],
  SequenceForm[
  "16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \(eW\)]\)\!\(\*SubscriptBox[\()\), \
\(ij\)]\)=", 
   Rational[-1, 
     8] $CellContext`g2 $CellContext`MHD^(-2) \
$CellContext`lamprime[$CellContext`j] \
$CellContext`lamprimebar[$CellContext`fl1] $CellContext`yl[$CellContext`i, \
$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.973752203313609*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7d1eec56-57b9-4eb7-829f-fe6140e1cd02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"16\[Pi]^2 (\\!\\(\\*SubscriptBox[\\(C\\), \
\\(eB\\)]\\)\\!\\(\\*SubscriptBox[\\()\\), \\(ij\\)]\\)=\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"13", " ", "g1", " ", 
      RowBox[{"lamprime", "[", "j", "]"}], " ", 
      RowBox[{"lamprimebar", "[", "fl1", "]"}], " ", 
      RowBox[{"yl", "[", 
       RowBox[{"i", ",", "fl1"}], "]"}]}], 
     RowBox[{"24", " ", 
      SuperscriptBox["MHD", "2"]}]]}]}],
  SequenceForm[
  "16\[Pi]^2 (\!\(\*SubscriptBox[\(C\), \(eB\)]\)\!\(\*SubscriptBox[\()\), \
\(ij\)]\)=", 
   Rational[-13, 
     24] $CellContext`g1 $CellContext`MHD^(-2) \
$CellContext`lamprime[$CellContext`j] \
$CellContext`lamprimebar[$CellContext`fl1] $CellContext`yl[$CellContext`i, \
$CellContext`fl1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.973749827731358*^9, 3.973749865762945*^9, {3.973751493009482*^9, 
   3.973751515549811*^9}, {3.973751545894938*^9, 3.973751568249712*^9}, 
   3.973751630148289*^9, 3.9737516744308434`*^9, 3.97375171672386*^9, 
   3.973751882229248*^9, 3.9737519191933403`*^9, {3.9737519849797287`*^9, 
   3.973752009433772*^9}, {3.973752048215047*^9, 3.973752070526514*^9}, 
   3.973752203314726*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"36b7071a-6168-40b4-9aad-c4a27d0a46ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 851.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"759dfdc1-090f-4697-83a9-925d268efe85"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 269, 5, 29, "Input",ExpressionUUID->"a2d36cf0-1926-49a2-8cd6-66765ecc3749"],
Cell[CellGroupData[{
Cell[852, 29, 173, 3, 54, "Subsection",ExpressionUUID->"1b356b13-8948-4380-9059-03ebd82f7e2c"],
Cell[1028, 34, 2189, 64, 110, "Input",ExpressionUUID->"9515a106-b661-4952-b433-82ae9837071c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3254, 103, 217, 5, 54, "Subsection",ExpressionUUID->"e250b844-e832-4058-bdb3-fa0d733d87cc"],
Cell[CellGroupData[{
Cell[3496, 112, 530, 13, 29, "Input",ExpressionUUID->"b6d509a7-83eb-4c7e-9fb2-80122737c3ea"],
Cell[4029, 127, 31442, 901, 1765, "Output",ExpressionUUID->"0767c952-2d20-4dd3-a1db-b0887ab48c0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35520, 1034, 171, 3, 54, "Subsection",ExpressionUUID->"49e26ede-a4fa-49ab-9625-62d39e3f3312"],
Cell[CellGroupData[{
Cell[35716, 1041, 10948, 299, 465, "Input",ExpressionUUID->"69ecca1e-a3fa-4108-98e3-38c704afe252"],
Cell[CellGroupData[{
Cell[46689, 1344, 1467, 33, 47, "Print",ExpressionUUID->"b2acdd31-7f1d-4e9d-950d-fe9f051264f4"],
Cell[48159, 1379, 1145, 27, 47, "Print",ExpressionUUID->"7374d997-e667-4004-bfd7-abac831c8fb1"],
Cell[49307, 1408, 1852, 45, 48, "Print",ExpressionUUID->"07aaff33-92ad-4f68-8eb0-afc4b0dd826a"],
Cell[51162, 1455, 1147, 27, 47, "Print",ExpressionUUID->"691971a5-c816-4af3-a3d1-542cde3d0b9f"],
Cell[52312, 1484, 2116, 50, 57, "Print",ExpressionUUID->"02b582dc-e690-4571-b547-2439aabb5b5a"],
Cell[54431, 1536, 1388, 32, 48, "Print",ExpressionUUID->"0b95c6b4-84d6-4fea-9f7f-77ef9b45df1e"],
Cell[55822, 1570, 1384, 32, 48, "Print",ExpressionUUID->"4ebac3e2-2c6d-41bd-9ebc-193a4338f4f6"],
Cell[57209, 1604, 1329, 32, 47, "Print",ExpressionUUID->"7d1eec56-57b9-4eb7-829f-fe6140e1cd02"],
Cell[58541, 1638, 1343, 32, 47, "Print",ExpressionUUID->"36b7071a-6168-40b4-9aad-c4a27d0a46ef"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/MatchingResult.dat <==
MatchingResult = {{{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> (lamprime[fl97]*lamprimebar[fl99])/MHD^2, 
        alphaRHepbar[fl99_, fl97_] -> (lamprime[fl99]*lamprimebar[fl97])/
          MHD^2, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 0, 
        alphaRHq1pbar[fl99_, fl97_] -> 0, alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 0, 
        alphaRHq3pbar[fl99_, fl97_] -> 0, alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 0, 
        alphaRHupbar[fl99_, fl97_] -> 0, alphaRHupp[fl99_, fl97_] -> 0, 
        alphaRHuppbar[fl99_, fl97_] -> 0, alphaRlD[fl99_, fl97_] -> 0, 
        alphaRlDbar[fl99_, fl97_] -> 0, alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 0, 
        alphaRWlbar[fl99_, fl97_] -> 0, alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}, 
      {{alphaKB -> (5*g1^2*invepsilonbar)/(12*Pi^2) - 
          (5*g1^2*Log[MHD^2/\[Mu]^2])/(12*Pi^2), alphaKG -> 0, 
        alphaKH -> (lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2), 
        alphaKW -> (g2^2*invepsilonbar)/(12*Pi^2) - (g2^2*Log[MHD^2/\[Mu]^2])/
           (12*Pi^2), alphaO3G -> 0, alphaO3Gt -> 0, 
        alphaO3W -> -1/1440*g2^3/(MHD^2*Pi^2), alphaO3Wt -> 0, 
        alphaOH -> (lamprime[fl1]*lamprime[fl2]*lamprime[fl3]*
            lamprimebar[fl1]*lamprimebar[fl2]*lamprimebar[fl3])/
           (6*MHD^2*Pi^2) + (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl2]*
            lamprimebar[fl3]*yl[fl4, fl3]*ylbar[fl4, fl1])/(4*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*yl[fl4, fl5]*
            ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*
            yl[fl4, fl5]*ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            yl[fl4, fl5]*ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl3]*
            yl[fl4, fl3]*ylbar[fl4, fl2])/(4*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl4]*yl[fl5, fl2]*
            ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2) - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl4]*
            yl[fl5, fl2]*ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl4]*
            yl[fl5, fl2]*ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2), 
        alphaOHB -> (g1^2*lamprime[fl1]*lamprimebar[fl1])/(24*MHD^2*Pi^2), 
        alphaOHBox -> (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(12*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(16*MHD^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (invepsilonbar*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(4*Pi^2) - (lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2])/(4*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (4*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(4*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(4*Pi^2), alphaOmuH2 -> 
         (MHD^2*lamprime[fl1]*lamprimebar[fl1])/(4*Pi^2) + 
          (invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[fl1])/(4*Pi^2) - 
          (MHD^2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(4*Pi^2), 
        alphaR2B -> g1^2/(12*MHD^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(60*MHD^2*Pi^2), alphaRBDH -> 
         (g1*lamprime[fl1]*lamprimebar[fl1])/(72*MHD^2*Pi^2), 
        alphaRDH -> (lamprime[fl1]*lamprimebar[fl1])/(24*MHD^2*Pi^2), 
        alphaRHDp -> (-5*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(24*MHD^2*Pi^2) - 
          (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (16*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(8*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(8*MHD^2*Pi^2), alphaRHDpp -> 0, 
        alphaRWDH -> (g2*lamprime[fl1]*lamprimebar[fl1])/(72*MHD^2*Pi^2), 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> -1/32*(g1*lamprime[fl97]*
            lamprimebar[fl99])/(MHD^2*Pi^2), alphaEBepbar[fl99_, fl97_] -> 
         -1/32*(g1*lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2), 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> (3*lamprime[fl97]*lamprimebar[fl99])/
           (16*Pi^2) + (invepsilonbar*lamprime[fl97]*lamprimebar[fl99])/
           (8*Pi^2) + (3*muH^2*lamprime[fl97]*lamprimebar[fl99])/
           (8*MHD^2*Pi^2) + (invepsilonbar*muH^2*lamprime[fl97]*
            lamprimebar[fl99])/(4*MHD^2*Pi^2) - 
          (lamprime[fl97]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/(8*Pi^2) - 
          (muH^2*lamprime[fl97]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/
           (4*MHD^2*Pi^2), alphaKebar[fl99_, fl97_] -> 
         (3*lamprime[fl99]*lamprimebar[fl97])/(16*Pi^2) + 
          (invepsilonbar*lamprime[fl99]*lamprimebar[fl97])/(8*Pi^2) + 
          (3*muH^2*lamprime[fl99]*lamprimebar[fl97])/(8*MHD^2*Pi^2) + 
          (invepsilonbar*muH^2*lamprime[fl99]*lamprimebar[fl97])/
           (4*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(8*Pi^2) - (muH^2*lamprime[fl99]*
            lamprimebar[fl97]*Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2), 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> (-13*g1*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(256*MHD^2*Pi^2) - (g1*invepsilonbar*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g1*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(128*MHD^2*Pi^2), alphaOeBbar[fl97_, fl99_] -> 
         (-13*g1*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (256*MHD^2*Pi^2) - (g1*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g1*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(128*MHD^2*Pi^2), 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> (3*lam*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(8*MHD^2*Pi^2) + (3*invepsilonbar*lam*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(8*MHD^2*Pi^2) - 
          (3*lam*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(8*MHD^2*Pi^2) - (lamprime[fl1]*lamprime[fl99]*
            lamprimebar[fl1]*lamprimebar[fl2]*yl[fl97, fl2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*yl[fl97, fl3]*
            ylbar[fl2, fl3])/(16*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl2, fl1]*yl[fl97, fl3]*ylbar[fl2, fl3])/
           (16*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*yl[fl97, fl3]*ylbar[fl2, fl3])/
           (16*MHD^2*Pi^2), alphaOeHbar[fl97_, fl99_] -> 
         (3*lam*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (8*MHD^2*Pi^2) + (3*invepsilonbar*lam*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(8*MHD^2*Pi^2) - 
          (3*lam*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(8*MHD^2*Pi^2) - (lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[fl99]*ylbar[fl97, fl2])/
           (8*MHD^2*Pi^2) + (lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2), 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> (-5*g2*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(256*MHD^2*Pi^2) - (g2*invepsilonbar*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g2*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(128*MHD^2*Pi^2), alphaOeWbar[fl97_, fl99_] -> 
         (-5*g2*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (256*MHD^2*Pi^2) - (g2*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g2*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(128*MHD^2*Pi^2), alphaOHd[fl99_, fl97_] -> 0, 
        alphaOHdbar[fl99_, fl97_] -> 0, alphaOHe[fl99_, fl97_] -> 
         (5*g1^2*lamprime[fl97]*lamprimebar[fl99])/(32*MHD^2*Pi^2) + 
          (3*g1^2*invepsilonbar*lamprime[fl97]*lamprimebar[fl99])/
           (16*MHD^2*Pi^2) - (3*g1^2*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            yl[fl2, fl97]*ylbar[fl2, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl97]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl99])/(32*MHD^2*Pi^2) - 
          (lamprime[fl97]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(32*MHD^2*Pi^2), alphaOHebar[fl99_, fl97_] -> 
         (5*g1^2*lamprime[fl99]*lamprimebar[fl97])/(32*MHD^2*Pi^2) + 
          (3*g1^2*invepsilonbar*lamprime[fl99]*lamprimebar[fl97])/
           (16*MHD^2*Pi^2) - (3*g1^2*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*
            yl[fl2, fl99]*ylbar[fl2, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl97])/(32*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(32*MHD^2*Pi^2), alphaOHl1[fl99_, fl97_] -> 0, 
        alphaOHl1bar[fl99_, fl97_] -> 0, alphaOHl3[fl99_, fl97_] -> 0, 
        alphaOHl3bar[fl99_, fl97_] -> 0, alphaOHq1[fl99_, fl97_] -> 0, 
        alphaOHq1bar[fl99_, fl97_] -> 0, alphaOHq3[fl99_, fl97_] -> 0, 
        alphaOHq3bar[fl99_, fl97_] -> 0, alphaOHu[fl99_, fl97_] -> 0, 
        alphaOHubar[fl99_, fl97_] -> 0, alphaOHud[fl97_, fl99_] -> 0, 
        alphaOHudbar[fl97_, fl99_] -> 0, alphaOlambdad[fl97_, fl99_] -> 0, 
        alphaOlambdadbar[fl97_, fl99_] -> 0, alphaOlambdae[fl97_, fl99_] -> 
         -1/16*(lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/Pi^2 - 
          (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (16*Pi^2) - (muH^2*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (16*MHD^2*Pi^2) - (invepsilonbar*muH^2*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(16*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (16*Pi^2) + (muH^2*lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/(16*MHD^2*Pi^2), 
        alphaOlambdaebar[fl97_, fl99_] -> 
         -1/16*(lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/Pi^2 - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (16*Pi^2) - (muH^2*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(16*MHD^2*Pi^2) - (invepsilonbar*muH^2*
            lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (16*MHD^2*Pi^2) + (lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*ylbar[fl97, fl1])/(16*Pi^2) + 
          (muH^2*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(16*MHD^2*Pi^2), alphaOlambdau[fl97_, fl99_] -> 
         0, alphaOlambdaubar[fl97_, fl99_] -> 0, 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (-7*g1*lamprime[fl97]*lamprimebar[fl99])/
          (144*MHD^2*Pi^2), alphaRBebar[fl99_, fl97_] -> 
         (-7*g1*lamprime[fl99]*lamprimebar[fl97])/(144*MHD^2*Pi^2), 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> -1/12*(lamprime[fl97]*lamprimebar[fl99])/
           (MHD^2*Pi^2), alphaReDbar[fl99_, fl97_] -> 
         -1/12*(lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2), 
        alphaReHD1[fl97_, fl99_] -> (lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2), alphaReHD1bar[fl97_, fl99_] -> 
         (lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/(64*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (32*MHD^2*Pi^2) - (lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2), 
        alphaReHD2[fl97_, fl99_] -> (-3*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(64*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2), alphaReHD2bar[fl97_, fl99_] -> 
         (-3*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (64*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaReHD3[fl97_, fl99_] -> 
         -1/32*(lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(MHD^2*Pi^2), 
        alphaReHD3bar[fl97_, fl99_] -> -1/32*(lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(MHD^2*Pi^2), alphaReHD4[fl97_, fl99_] -> 
         (3*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(64*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/(32*MHD^2*Pi^2), 
        alphaReHD4bar[fl97_, fl99_] -> (3*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 
         -1/32*(g1^2*lamprime[fl97]*lamprimebar[fl99])/(MHD^2*Pi^2) - 
          (3*g2^2*lamprime[fl97]*lamprimebar[fl99])/(32*MHD^2*Pi^2) - 
          (3*g1^2*invepsilonbar*lamprime[fl97]*lamprimebar[fl99])/
           (32*MHD^2*Pi^2) - (9*g2^2*invepsilonbar*lamprime[fl97]*
            lamprimebar[fl99])/(32*MHD^2*Pi^2) + 
          (9*lam*lamprime[fl97]*lamprimebar[fl99])/(16*MHD^2*Pi^2) + 
          (3*invepsilonbar*lam*lamprime[fl97]*lamprimebar[fl99])/
           (8*MHD^2*Pi^2) - (5*lamprime[fl1]*lamprime[fl97]*lamprimebar[fl1]*
            lamprimebar[fl99])/(32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*
            lamprime[fl97]*lamprimebar[fl1]*lamprimebar[fl99])/
           (8*MHD^2*Pi^2) + (3*g1^2*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(32*MHD^2*Pi^2) + 
          (9*g2^2*lamprime[fl97]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/
           (32*MHD^2*Pi^2) - (3*lam*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl97]*lamprimebar[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (3*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            yl[fl2, fl97]*ylbar[fl2, fl1])/(64*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(64*MHD^2*Pi^2) + 
          (3*lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl97]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl99])/(64*MHD^2*Pi^2) - 
          (lamprime[fl97]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(64*MHD^2*Pi^2), alphaRHepbar[fl99_, fl97_] -> 
         -1/32*(g1^2*lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2) - 
          (3*g2^2*lamprime[fl99]*lamprimebar[fl97])/(32*MHD^2*Pi^2) - 
          (3*g1^2*invepsilonbar*lamprime[fl99]*lamprimebar[fl97])/
           (32*MHD^2*Pi^2) - (9*g2^2*invepsilonbar*lamprime[fl99]*
            lamprimebar[fl97])/(32*MHD^2*Pi^2) + 
          (9*lam*lamprime[fl99]*lamprimebar[fl97])/(16*MHD^2*Pi^2) + 
          (3*invepsilonbar*lam*lamprime[fl99]*lamprimebar[fl97])/
           (8*MHD^2*Pi^2) - (5*lamprime[fl1]*lamprime[fl99]*lamprimebar[fl1]*
            lamprimebar[fl97])/(32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*
            lamprime[fl99]*lamprimebar[fl1]*lamprimebar[fl97])/
           (8*MHD^2*Pi^2) + (3*g1^2*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(32*MHD^2*Pi^2) + 
          (9*g2^2*lamprime[fl99]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2])/
           (32*MHD^2*Pi^2) - (3*lam*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl99]*lamprimebar[fl1]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (3*lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*
            yl[fl2, fl99]*ylbar[fl2, fl1])/(64*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(64*MHD^2*Pi^2) + 
          (3*lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl97])/(64*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(64*MHD^2*Pi^2), alphaRHepp[fl99_, fl97_] -> 
         (((5*I)/128)*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) + ((I/64)*invepsilonbar*
            lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (MHD^2*Pi^2) - ((I/64)*lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*ylbar[fl2, fl1])/(MHD^2*Pi^2) - 
          (((5*I)/128)*lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(MHD^2*Pi^2) - ((I/64)*invepsilonbar*
            lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (MHD^2*Pi^2) + ((I/64)*lamprime[fl97]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*ylbar[fl2, fl99])/(MHD^2*Pi^2), 
        alphaRHeppbar[fl99_, fl97_] -> (((5*I)/128)*lamprime[fl1]*
            lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/(MHD^2*Pi^2) + 
          ((I/64)*invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) - ((I/64)*lamprime[fl1]*
            lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) - (((5*I)/128)*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/(MHD^2*Pi^2) - 
          ((I/64)*invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(MHD^2*Pi^2) + ((I/64)*lamprime[fl99]*
            lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(MHD^2*Pi^2), alphaRHl1p[fl99_, fl97_] -> 
         (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl99, fl2]*ylbar[fl97, fl1])/
           (64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl99, fl2]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl99, fl2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl97, fl2]*ylbar[fl99, fl1])/
           (64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl97, fl2]*ylbar[fl99, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl2]*
            ylbar[fl99, fl1])/(32*MHD^2*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 
         0, alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 0, 
        alphaRHq1pbar[fl99_, fl97_] -> 0, alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 0, 
        alphaRHq3pbar[fl99_, fl97_] -> 0, alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 0, 
        alphaRHupbar[fl99_, fl97_] -> 0, alphaRHupp[fl99_, fl97_] -> 0, 
        alphaRHuppbar[fl99_, fl97_] -> 0, alphaRlD[fl99_, fl97_] -> 0, 
        alphaRlDbar[fl99_, fl97_] -> 0, alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 0, 
        alphaRWlbar[fl99_, fl97_] -> 0, alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {{{alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> 0, alphaO3Wt -> 0, 
        alphaOH -> 0, alphaOHB -> 0, alphaOHBox -> 0, alphaOHBt -> 0, 
        alphaOHD -> 0, alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
        alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> lam, 
        alphaOmuH2 -> muH^2, alphaR2B -> 0, alphaR2G -> 0, alphaR2W -> 0, 
        alphaRBDH -> 0, alphaRDH -> 0, alphaRHDp -> 0, alphaRHDpp -> 0, 
        alphaRWDH -> 0, alphaEBd[fl99_, fl97_] -> 0, 
        alphaEBdbar[fl99_, fl97_] -> 0, alphaEBdp[fl99_, fl97_] -> 0, 
        alphaEBdpbar[fl99_, fl97_] -> 0, alphaEBdtp[fl99_, fl97_] -> 0, 
        alphaEBdtpbar[fl99_, fl97_] -> 0, alphaEBe[fl99_, fl97_] -> 0, 
        alphaEBebar[fl99_, fl97_] -> 0, alphaEBep[fl99_, fl97_] -> 0, 
        alphaEBepbar[fl99_, fl97_] -> 0, alphaEBetp[fl99_, fl97_] -> 0, 
        alphaEBetpbar[fl99_, fl97_] -> 0, alphaEBl[fl99_, fl97_] -> 0, 
        alphaEBlbar[fl99_, fl97_] -> 0, alphaEBlp[fl99_, fl97_] -> 0, 
        alphaEBlpbar[fl99_, fl97_] -> 0, alphaEBltp[fl99_, fl97_] -> 0, 
        alphaEBltpbar[fl99_, fl97_] -> 0, alphaEBq[fl99_, fl97_] -> 0, 
        alphaEBqbar[fl99_, fl97_] -> 0, alphaEBqp[fl99_, fl97_] -> 0, 
        alphaEBqpbar[fl99_, fl97_] -> 0, alphaEBqtp[fl99_, fl97_] -> 0, 
        alphaEBqtpbar[fl99_, fl97_] -> 0, alphaEBu[fl99_, fl97_] -> 0, 
        alphaEBubar[fl99_, fl97_] -> 0, alphaEBup[fl99_, fl97_] -> 0, 
        alphaEBupbar[fl99_, fl97_] -> 0, alphaEButp[fl99_, fl97_] -> 0, 
        alphaEButpbar[fl99_, fl97_] -> 0, alphaEcdd[fl95_, fl97_, fl93_, 
          fl99_] -> 0, alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKdbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKe[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKebar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKl[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKlbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKq[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKqbar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKu[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaKubar[fl99_, fl97_] -> KroneckerDelta[fl97, fl99], 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> 0, alphaOeBbar[fl97_, fl99_] -> 0, 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> 0, alphaOeHbar[fl97_, fl99_] -> 0, 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> 0, alphaOeWbar[fl97_, fl99_] -> 0, 
        alphaOHd[fl99_, fl97_] -> 0, alphaOHdbar[fl99_, fl97_] -> 0, 
        alphaOHe[fl99_, fl97_] -> 0, alphaOHebar[fl99_, fl97_] -> 0, 
        alphaOHl1[fl99_, fl97_] -> 0, alphaOHl1bar[fl99_, fl97_] -> 0, 
        alphaOHl3[fl99_, fl97_] -> 0, alphaOHl3bar[fl99_, fl97_] -> 0, 
        alphaOHq1[fl99_, fl97_] -> 0, alphaOHq1bar[fl99_, fl97_] -> 0, 
        alphaOHq3[fl99_, fl97_] -> 0, alphaOHq3bar[fl99_, fl97_] -> 0, 
        alphaOHu[fl99_, fl97_] -> 0, alphaOHubar[fl99_, fl97_] -> 0, 
        alphaOHud[fl97_, fl99_] -> 0, alphaOHudbar[fl97_, fl99_] -> 0, 
        alphaOlambdad[fl97_, fl99_] -> yd[fl97, fl99], 
        alphaOlambdadbar[fl97_, fl99_] -> ydbar[fl97, fl99], 
        alphaOlambdae[fl97_, fl99_] -> yl[fl97, fl99], 
        alphaOlambdaebar[fl97_, fl99_] -> ylbar[fl97, fl99], 
        alphaOlambdau[fl97_, fl99_] -> yu[fl97, fl99], 
        alphaOlambdaubar[fl97_, fl99_] -> yubar[fl97, fl99], 
        alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> 0, alphaRBebar[fl99_, fl97_] -> 0, 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> 0, alphaReDbar[fl99_, fl97_] -> 0, 
        alphaReHD1[fl97_, fl99_] -> 0, alphaReHD1bar[fl97_, fl99_] -> 0, 
        alphaReHD2[fl97_, fl99_] -> 0, alphaReHD2bar[fl97_, fl99_] -> 0, 
        alphaReHD3[fl97_, fl99_] -> 0, alphaReHD3bar[fl97_, fl99_] -> 0, 
        alphaReHD4[fl97_, fl99_] -> 0, alphaReHD4bar[fl97_, fl99_] -> 0, 
        alphaRGd[fl99_, fl97_] -> 0, alphaRGdbar[fl99_, fl97_] -> 0, 
        alphaRGdp[fl99_, fl97_] -> 0, alphaRGdpbar[fl99_, fl97_] -> 0, 
        alphaRGdtp[fl99_, fl97_] -> 0, alphaRGdtpbar[fl99_, fl97_] -> 0, 
        alphaRGq[fl99_, fl97_] -> 0, alphaRGqbar[fl99_, fl97_] -> 0, 
        alphaRGqp[fl99_, fl97_] -> 0, alphaRGqpbar[fl99_, fl97_] -> 0, 
        alphaRGqtp[fl99_, fl97_] -> 0, alphaRGqtpbar[fl99_, fl97_] -> 0, 
        alphaRGu[fl99_, fl97_] -> 0, alphaRGubar[fl99_, fl97_] -> 0, 
        alphaRGup[fl99_, fl97_] -> 0, alphaRGupbar[fl99_, fl97_] -> 0, 
        alphaRGutp[fl99_, fl97_] -> 0, alphaRGutpbar[fl99_, fl97_] -> 0, 
        alphaRHdp[fl99_, fl97_] -> 0, alphaRHdpbar[fl99_, fl97_] -> 0, 
        alphaRHdpp[fl99_, fl97_] -> 0, alphaRHdppbar[fl99_, fl97_] -> 0, 
        alphaRHep[fl99_, fl97_] -> (lamprime[fl97]*lamprimebar[fl99])/MHD^2, 
        alphaRHepbar[fl99_, fl97_] -> (lamprime[fl99]*lamprimebar[fl97])/
          MHD^2, alphaRHepp[fl99_, fl97_] -> 0, 
        alphaRHeppbar[fl99_, fl97_] -> 0, alphaRHl1p[fl99_, fl97_] -> 0, 
        alphaRHl1pbar[fl99_, fl97_] -> 0, alphaRHl1pp[fl99_, fl97_] -> 0, 
        alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 0, 
        alphaRHq1pbar[fl99_, fl97_] -> 0, alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 0, 
        alphaRHq3pbar[fl99_, fl97_] -> 0, alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 0, 
        alphaRHupbar[fl99_, fl97_] -> 0, alphaRHupp[fl99_, fl97_] -> 0, 
        alphaRHuppbar[fl99_, fl97_] -> 0, alphaRlD[fl99_, fl97_] -> 0, 
        alphaRlDbar[fl99_, fl97_] -> 0, alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 0, 
        alphaRWlbar[fl99_, fl97_] -> 0, alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}, 
      {{alphaKB -> 0, alphaKG -> 0, alphaKH -> 0, alphaKW -> 0, 
        alphaO3G -> 0, alphaO3Gt -> 0, alphaO3W -> -1/1440*g2^3/(MHD^2*Pi^2), 
        alphaO3Wt -> 0, alphaOH -> (lamprime[fl1]*lamprime[fl2]*lamprime[fl3]*
            lamprimebar[fl1]*lamprimebar[fl2]*lamprimebar[fl3])/
           (6*MHD^2*Pi^2) + (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl2]*
            lamprimebar[fl3]*yl[fl4, fl3]*ylbar[fl4, fl1])/(4*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*yl[fl4, fl5]*
            ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*
            yl[fl4, fl5]*ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            yl[fl4, fl5]*ylbar[fl3, fl5]*ylbar[fl4, fl1])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl3]*
            yl[fl4, fl3]*ylbar[fl4, fl2])/(4*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl4]*yl[fl5, fl2]*
            ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2) - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl4]*
            yl[fl5, fl2]*ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl4]*
            yl[fl5, fl2]*ylbar[fl3, fl1]*ylbar[fl5, fl4])/(8*MHD^2*Pi^2), 
        alphaOHB -> (g1^2*lamprime[fl1]*lamprimebar[fl1])/(24*MHD^2*Pi^2), 
        alphaOHBox -> (lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(12*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(16*MHD^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 0, 
        alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, alphaOHWB -> 0, 
        alphaOHWBt -> 0, alphaOHWt -> 0, alphaOlambda -> 
         (invepsilonbar*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(4*Pi^2) - (lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2])/(4*Pi^2) - 
          2*lam*((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2)) + 
          (lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (4*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(4*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(4*Pi^2), alphaOmuH2 -> 
         (MHD^2*lamprime[fl1]*lamprimebar[fl1])/(4*Pi^2) + 
          (invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[fl1])/(4*Pi^2) - 
          (MHD^2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/
           (4*Pi^2) - muH^2*((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2)), 
        alphaR2B -> g1^2/(12*MHD^2*Pi^2), alphaR2G -> 0, 
        alphaR2W -> g2^2/(60*MHD^2*Pi^2), alphaRBDH -> 
         (g1*lamprime[fl1]*lamprimebar[fl1])/(72*MHD^2*Pi^2), 
        alphaRDH -> (lamprime[fl1]*lamprimebar[fl1])/(24*MHD^2*Pi^2), 
        alphaRHDp -> (-5*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2])/(24*MHD^2*Pi^2) - 
          (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1])/
           (16*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1])/(8*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])/(8*MHD^2*Pi^2), alphaRHDpp -> 0, 
        alphaRWDH -> (g2*lamprime[fl1]*lamprimebar[fl1])/(72*MHD^2*Pi^2), 
        alphaEBd[fl99_, fl97_] -> 0, alphaEBdbar[fl99_, fl97_] -> 0, 
        alphaEBdp[fl99_, fl97_] -> 0, alphaEBdpbar[fl99_, fl97_] -> 0, 
        alphaEBdtp[fl99_, fl97_] -> 0, alphaEBdtpbar[fl99_, fl97_] -> 0, 
        alphaEBe[fl99_, fl97_] -> 0, alphaEBebar[fl99_, fl97_] -> 0, 
        alphaEBep[fl99_, fl97_] -> -1/32*(g1*lamprime[fl97]*
            lamprimebar[fl99])/(MHD^2*Pi^2), alphaEBepbar[fl99_, fl97_] -> 
         -1/32*(g1*lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2), 
        alphaEBetp[fl99_, fl97_] -> 0, alphaEBetpbar[fl99_, fl97_] -> 0, 
        alphaEBl[fl99_, fl97_] -> 0, alphaEBlbar[fl99_, fl97_] -> 0, 
        alphaEBlp[fl99_, fl97_] -> 0, alphaEBlpbar[fl99_, fl97_] -> 0, 
        alphaEBltp[fl99_, fl97_] -> 0, alphaEBltpbar[fl99_, fl97_] -> 0, 
        alphaEBq[fl99_, fl97_] -> 0, alphaEBqbar[fl99_, fl97_] -> 0, 
        alphaEBqp[fl99_, fl97_] -> 0, alphaEBqpbar[fl99_, fl97_] -> 0, 
        alphaEBqtp[fl99_, fl97_] -> 0, alphaEBqtpbar[fl99_, fl97_] -> 0, 
        alphaEBu[fl99_, fl97_] -> 0, alphaEBubar[fl99_, fl97_] -> 0, 
        alphaEBup[fl99_, fl97_] -> 0, alphaEBupbar[fl99_, fl97_] -> 0, 
        alphaEButp[fl99_, fl97_] -> 0, alphaEButpbar[fl99_, fl97_] -> 0, 
        alphaEcdd[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcddtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEced[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcedtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcee[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceebar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceetwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEceu[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceubar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEceutwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcld[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcldthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcle[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEclethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcll[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcllbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclltwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEclu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEclubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcluthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqd[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdp[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdpthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqdthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqe[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedl[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqedlthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcqethreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcql[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqlptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqltwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcqq[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqp[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqpbar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqptwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqqtwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcqu[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqubar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqup[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupbar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcqupthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthree[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcquthreebar[fl97_, fl93_, fl95_, fl99_] -> 0, 
        alphaEcud[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudp[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudpbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudptwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudqq[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqbar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwo[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudqqtwobar[fl93_, fl97_, fl95_, fl99_] -> 0, 
        alphaEcudtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcudtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEcuelq[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwo[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuelqtwobar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEcuu[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuubar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwo[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEcuutwobar[fl95_, fl97_, fl93_, fl99_] -> 0, 
        alphaEdB[fl97_, fl99_] -> 0, alphaEdBbar[fl97_, fl99_] -> 0, 
        alphaEdd8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdd8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEddthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEdG[fl97_, fl99_] -> 0, alphaEdGbar[fl97_, fl99_] -> 0, 
        alphaEdH[fl97_, fl99_] -> 0, alphaEdHbar[fl97_, fl99_] -> 0, 
        alphaEdW[fl97_, fl99_] -> 0, alphaEdWbar[fl97_, fl99_] -> 0, 
        alphaEeB[fl97_, fl99_] -> 0, alphaEeBbar[fl97_, fl99_] -> 0, 
        alphaEed[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEedthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEedthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeethreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeH[fl97_, fl99_] -> 0, alphaEeHbar[fl97_, fl99_] -> 0, 
        alphaEeu[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeubar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEeuthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeuthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEeW[fl97_, fl99_] -> 0, alphaEeWbar[fl97_, fl99_] -> 0, 
        alphaEGd[fl99_, fl97_] -> 0, alphaEGdbar[fl99_, fl97_] -> 0, 
        alphaEGdp[fl99_, fl97_] -> 0, alphaEGdpbar[fl99_, fl97_] -> 0, 
        alphaEGdtp[fl99_, fl97_] -> 0, alphaEGdtpbar[fl99_, fl97_] -> 0, 
        alphaEGq[fl99_, fl97_] -> 0, alphaEGqbar[fl99_, fl97_] -> 0, 
        alphaEGqp[fl99_, fl97_] -> 0, alphaEGqpbar[fl99_, fl97_] -> 0, 
        alphaEGqtp[fl99_, fl97_] -> 0, alphaEGqtpbar[fl99_, fl97_] -> 0, 
        alphaEGu[fl99_, fl97_] -> 0, alphaEGubar[fl99_, fl97_] -> 0, 
        alphaEGup[fl99_, fl97_] -> 0, alphaEGupbar[fl99_, fl97_] -> 0, 
        alphaEGutp[fl99_, fl97_] -> 0, alphaEGutpbar[fl99_, fl97_] -> 0, 
        alphaEld[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEldtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEldtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEle[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaElebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEledqtwo[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaEledqtwobar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaElequtwo[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElequtwobar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaElethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaElethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEletwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEletwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEll3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEll3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEllthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaElq[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElq3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqbar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqde[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethree[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqdethreebar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaElqthree[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3bar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthree3p[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthree3pbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreebar[fl99_, fl95_, fl93_, fl97_] -> 0, 
        alphaElqthreep[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElqthreepbar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaElu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEluqe[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqebar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwo[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluqetwobar[fl97_, fl95_, fl93_, fl99_] -> 0, 
        alphaEluthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEluthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaElutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaElutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqd[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqd8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdbar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdthree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthree8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdthreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqdtwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwo8bar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqdtwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqe[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqebar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqethree[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqethreebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaEqetwo[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqetwobar[fl95_, fl97_, fl99_, fl93_] -> 0, 
        alphaEqq38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqq8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree38bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqqthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEqu[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqu8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqubar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEquqdtwo[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwo8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquqdtwobar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaEquthree[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthree8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEquthreebar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaEqutwo[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwo8bar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEqutwobar[fl99_, fl93_, fl95_, fl97_] -> 0, 
        alphaEuB[fl97_, fl99_] -> 0, alphaEuBbar[fl97_, fl99_] -> 0, 
        alphaEud[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEud8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudbar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8bar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthree8p[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthree8pbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreebar[fl93_, fl97_, fl99_, fl95_] -> 0, 
        alphaEudthreep[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEudthreepbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuG[fl97_, fl99_] -> 0, alphaEuGbar[fl97_, fl99_] -> 0, 
        alphaEuH[fl97_, fl99_] -> 0, alphaEuHbar[fl97_, fl99_] -> 0, 
        alphaEuu8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuu8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthree8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuuthreebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaEuW[fl97_, fl99_] -> 0, alphaEuWbar[fl97_, fl99_] -> 0, 
        alphaEWl[fl99_, fl97_] -> 0, alphaEWlbar[fl99_, fl97_] -> 0, 
        alphaEWlp[fl99_, fl97_] -> 0, alphaEWlpbar[fl99_, fl97_] -> 0, 
        alphaEWltp[fl99_, fl97_] -> 0, alphaEWltpbar[fl99_, fl97_] -> 0, 
        alphaEWq[fl99_, fl97_] -> 0, alphaEWqbar[fl99_, fl97_] -> 0, 
        alphaEWqp[fl99_, fl97_] -> 0, alphaEWqpbar[fl99_, fl97_] -> 0, 
        alphaEWqtp[fl99_, fl97_] -> 0, alphaEWqtpbar[fl99_, fl97_] -> 0, 
        alphaKd[fl99_, fl97_] -> 0, alphaKdbar[fl99_, fl97_] -> 0, 
        alphaKe[fl99_, fl97_] -> 0, alphaKebar[fl99_, fl97_] -> 0, 
        alphaKl[fl99_, fl97_] -> 0, alphaKlbar[fl99_, fl97_] -> 0, 
        alphaKq[fl99_, fl97_] -> 0, alphaKqbar[fl99_, fl97_] -> 0, 
        alphaKu[fl99_, fl97_] -> 0, alphaKubar[fl99_, fl97_] -> 0, 
        alphaOdB[fl97_, fl99_] -> 0, alphaOdBbar[fl97_, fl99_] -> 0, 
        alphaOdd[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOddbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOdG[fl97_, fl99_] -> 0, alphaOdGbar[fl97_, fl99_] -> 0, 
        alphaOdH[fl97_, fl99_] -> 0, alphaOdHbar[fl97_, fl99_] -> 0, 
        alphaOdW[fl97_, fl99_] -> 0, alphaOdWbar[fl97_, fl99_] -> 0, 
        alphaOeB[fl97_, fl99_] -> (-13*g1*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(256*MHD^2*Pi^2) - (g1*invepsilonbar*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g1*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(128*MHD^2*Pi^2), alphaOeBbar[fl97_, fl99_] -> 
         (-13*g1*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (256*MHD^2*Pi^2) - (g1*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g1*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(128*MHD^2*Pi^2), 
        alphaOed[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOedbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOee[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeebar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeH[fl97_, fl99_] -> (3*lam*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(8*MHD^2*Pi^2) + (3*invepsilonbar*lam*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(8*MHD^2*Pi^2) - 
          (3*lam*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(8*MHD^2*Pi^2) - (lamprime[fl1]*lamprime[fl99]*
            lamprimebar[fl1]*lamprimebar[fl2]*yl[fl97, fl2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*yl[fl97, fl3]*
            ylbar[fl2, fl3])/(16*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl2, fl1]*yl[fl97, fl3]*ylbar[fl2, fl3])/
           (16*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*yl[fl97, fl3]*ylbar[fl2, fl3])/
           (16*MHD^2*Pi^2), alphaOeHbar[fl97_, fl99_] -> 
         (3*lam*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (8*MHD^2*Pi^2) + (3*invepsilonbar*lam*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(8*MHD^2*Pi^2) - 
          (3*lam*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(8*MHD^2*Pi^2) - (lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[fl99]*ylbar[fl97, fl2])/
           (8*MHD^2*Pi^2) + (lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[fl97, fl3])/(16*MHD^2*Pi^2), 
        alphaOeu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOeW[fl97_, fl99_] -> (-5*g2*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(256*MHD^2*Pi^2) - (g2*invepsilonbar*
            lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g2*lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[fl97, fl1])/(128*MHD^2*Pi^2), alphaOeWbar[fl97_, fl99_] -> 
         (-5*g2*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (256*MHD^2*Pi^2) - (g2*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(128*MHD^2*Pi^2) + 
          (g2*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(128*MHD^2*Pi^2), alphaOHd[fl99_, fl97_] -> 0, 
        alphaOHdbar[fl99_, fl97_] -> 0, alphaOHe[fl99_, fl97_] -> 
         (5*g1^2*lamprime[fl97]*lamprimebar[fl99])/(32*MHD^2*Pi^2) + 
          (3*g1^2*invepsilonbar*lamprime[fl97]*lamprimebar[fl99])/
           (16*MHD^2*Pi^2) - (3*g1^2*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            yl[fl2, fl97]*ylbar[fl2, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl97]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl99])/(32*MHD^2*Pi^2) - 
          (lamprime[fl97]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(32*MHD^2*Pi^2), alphaOHebar[fl99_, fl97_] -> 
         (5*g1^2*lamprime[fl99]*lamprimebar[fl97])/(32*MHD^2*Pi^2) + 
          (3*g1^2*invepsilonbar*lamprime[fl99]*lamprimebar[fl97])/
           (16*MHD^2*Pi^2) - (3*g1^2*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(16*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*
            yl[fl2, fl99]*ylbar[fl2, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/
           (32*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl97])/(32*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(32*MHD^2*Pi^2), alphaOHl1[fl99_, fl97_] -> 0, 
        alphaOHl1bar[fl99_, fl97_] -> 0, alphaOHl3[fl99_, fl97_] -> 0, 
        alphaOHl3bar[fl99_, fl97_] -> 0, alphaOHq1[fl99_, fl97_] -> 0, 
        alphaOHq1bar[fl99_, fl97_] -> 0, alphaOHq3[fl99_, fl97_] -> 0, 
        alphaOHq3bar[fl99_, fl97_] -> 0, alphaOHu[fl99_, fl97_] -> 0, 
        alphaOHubar[fl99_, fl97_] -> 0, alphaOHud[fl97_, fl99_] -> 0, 
        alphaOHudbar[fl97_, fl99_] -> 0, alphaOlambdad[fl97_, fl99_] -> 
         -1/2*(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
           yd[fl97, fl99]), alphaOlambdadbar[fl97_, fl99_] -> 
         -1/2*(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
           ydbar[fl97, fl99]), alphaOlambdae[fl97_, fl99_] -> 
         -1/16*(lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/Pi^2 - 
          (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (16*Pi^2) - (muH^2*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (16*MHD^2*Pi^2) - (invepsilonbar*muH^2*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(16*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (16*Pi^2) + (muH^2*lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/(16*MHD^2*Pi^2) + 
          (-(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + (invepsilonbar*
                 lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - (lamprime[fl1]*
                 lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
              yl[fl97, fl99]) - ((3*lamprime[fl99]*lamprimebar[MIF1])/(16*
                Pi^2) + (invepsilonbar*lamprime[fl99]*lamprimebar[MIF1])/(8*
                Pi^2) + (3*muH^2*lamprime[fl99]*lamprimebar[MIF1])/(8*MHD^2*
                Pi^2) + (invepsilonbar*muH^2*lamprime[fl99]*lamprimebar[
                 MIF1])/(4*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[MIF1]*
                Log[MHD^2/\[Mu]^2])/(8*Pi^2) - (muH^2*lamprime[fl99]*
                lamprimebar[MIF1]*Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2))*
             yl[fl97, MIF1])/2, alphaOlambdaebar[fl97_, fl99_] -> 
         -1/16*(lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/Pi^2 - 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (16*Pi^2) - (muH^2*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(16*MHD^2*Pi^2) - (invepsilonbar*muH^2*
            lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (16*MHD^2*Pi^2) + (lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*ylbar[fl97, fl1])/(16*Pi^2) + 
          (muH^2*lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(16*MHD^2*Pi^2) + 
          (-(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + (invepsilonbar*
                 lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - (lamprime[fl1]*
                 lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
              ylbar[fl97, fl99]) - ((3*lamprime[MIF1]*lamprimebar[fl99])/(16*
                Pi^2) + (invepsilonbar*lamprime[MIF1]*lamprimebar[fl99])/(8*
                Pi^2) + (3*muH^2*lamprime[MIF1]*lamprimebar[fl99])/(8*MHD^2*
                Pi^2) + (invepsilonbar*muH^2*lamprime[MIF1]*lamprimebar[
                 fl99])/(4*MHD^2*Pi^2) - (lamprime[MIF1]*lamprimebar[fl99]*
                Log[MHD^2/\[Mu]^2])/(8*Pi^2) - (muH^2*lamprime[MIF1]*
                lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2))*
             ylbar[fl97, MIF1])/2, alphaOlambdau[fl97_, fl99_] -> 
         -1/2*(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
           yu[fl97, fl99]), alphaOlambdaubar[fl97_, fl99_] -> 
         -1/2*(((lamprime[fl1]*lamprimebar[fl1])/(16*Pi^2) + 
            (invepsilonbar*lamprime[fl1]*lamprimebar[fl1])/(8*Pi^2) - 
            (lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])/(8*Pi^2))*
           yubar[fl97, fl99]), alphaOld[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOldbar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOle[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOlebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOledq[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOledqbar[fl93_, fl99_, fl97_, fl95_] -> 0, 
        alphaOlequ1[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOlequ1bar[fl97_, fl99_, fl93_, fl95_] -> 0, 
        alphaOll[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOllbar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOlq1[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq1bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlq3bar[fl99_, fl97_, fl93_, fl95_] -> 0, 
        alphaOlu[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOlubar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqd1[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd1bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqd8bar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqe[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqebar[fl95_, fl93_, fl99_, fl97_] -> 0, 
        alphaOqq1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqq3bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOqu1[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu1bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOqu8bar[fl99_, fl97_, fl95_, fl93_] -> 0, 
        alphaOquqd1[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd1bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOquqd8bar[fl93_, fl95_, fl97_, fl99_] -> 0, 
        alphaOuB[fl97_, fl99_] -> 0, alphaOuBbar[fl97_, fl99_] -> 0, 
        alphaOud1[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud1bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOud8bar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuG[fl97_, fl99_] -> 0, alphaOuGbar[fl97_, fl99_] -> 0, 
        alphaOuH[fl97_, fl99_] -> 0, alphaOuHbar[fl97_, fl99_] -> 0, 
        alphaOuu[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuubar[fl93_, fl95_, fl99_, fl97_] -> 0, 
        alphaOuW[fl97_, fl99_] -> 0, alphaOuWbar[fl97_, fl99_] -> 0, 
        alphaRBd[fl99_, fl97_] -> 0, alphaRBdbar[fl99_, fl97_] -> 0, 
        alphaRBdp[fl99_, fl97_] -> 0, alphaRBdpbar[fl99_, fl97_] -> 0, 
        alphaRBdtp[fl99_, fl97_] -> 0, alphaRBdtpbar[fl99_, fl97_] -> 0, 
        alphaRBe[fl99_, fl97_] -> (-7*g1*lamprime[fl97]*lamprimebar[fl99])/
          (144*MHD^2*Pi^2), alphaRBebar[fl99_, fl97_] -> 
         (-7*g1*lamprime[fl99]*lamprimebar[fl97])/(144*MHD^2*Pi^2), 
        alphaRBep[fl99_, fl97_] -> 0, alphaRBepbar[fl99_, fl97_] -> 0, 
        alphaRBetp[fl99_, fl97_] -> 0, alphaRBetpbar[fl99_, fl97_] -> 0, 
        alphaRBl[fl99_, fl97_] -> 0, alphaRBlbar[fl99_, fl97_] -> 0, 
        alphaRBlp[fl99_, fl97_] -> 0, alphaRBlpbar[fl99_, fl97_] -> 0, 
        alphaRBltp[fl99_, fl97_] -> 0, alphaRBltpbar[fl99_, fl97_] -> 0, 
        alphaRBq[fl99_, fl97_] -> 0, alphaRBqbar[fl99_, fl97_] -> 0, 
        alphaRBqp[fl99_, fl97_] -> 0, alphaRBqpbar[fl99_, fl97_] -> 0, 
        alphaRBqtp[fl99_, fl97_] -> 0, alphaRBqtpbar[fl99_, fl97_] -> 0, 
        alphaRBu[fl99_, fl97_] -> 0, alphaRBubar[fl99_, fl97_] -> 0, 
        alphaRBup[fl99_, fl97_] -> 0, alphaRBupbar[fl99_, fl97_] -> 0, 
        alphaRButp[fl99_, fl97_] -> 0, alphaRButpbar[fl99_, fl97_] -> 0, 
        alphaRdD[fl99_, fl97_] -> 0, alphaRdDbar[fl99_, fl97_] -> 0, 
        alphaRdHD1[fl97_, fl99_] -> 0, alphaRdHD1bar[fl97_, fl99_] -> 0, 
        alphaRdHD2[fl97_, fl99_] -> 0, alphaRdHD2bar[fl97_, fl99_] -> 0, 
        alphaRdHD3[fl97_, fl99_] -> 0, alphaRdHD3bar[fl97_, fl99_] -> 0, 
        alphaRdHD4[fl97_, fl99_] -> 0, alphaRdHD4bar[fl97_, fl99_] -> 0, 
        alphaReD[fl99_, fl97_] -> -1/12*(lamprime[fl97]*lamprimebar[fl99])/
           (MHD^2*Pi^2), alphaReDbar[fl99_, fl97_] -> 
         -1/12*(lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2), 
        alphaReHD1[fl97_, fl99_] -> (lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2), alphaReHD1bar[fl97_, fl99_] -> 
         (lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/(64*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (32*MHD^2*Pi^2) - (lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2), 
        alphaReHD2[fl97_, fl99_] -> (-3*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl97, fl1])/(64*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl97, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2), alphaReHD2bar[fl97_, fl99_] -> 
         (-3*lamprime[fl1]*lamprimebar[fl99]*ylbar[fl97, fl1])/
           (64*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaReHD3[fl97_, fl99_] -> 
         -1/32*(lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(MHD^2*Pi^2), 
        alphaReHD3bar[fl97_, fl99_] -> -1/32*(lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(MHD^2*Pi^2), alphaReHD4[fl97_, fl99_] -> 
         (3*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/(64*MHD^2*Pi^2) + 
          (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl97, fl1])/
           (32*MHD^2*Pi^2) - (lamprime[fl99]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl97, fl1])/(32*MHD^2*Pi^2), 
        alphaReHD4bar[fl97_, fl99_] -> (3*lamprime[fl1]*lamprimebar[fl99]*
            ylbar[fl97, fl1])/(64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*
            lamprimebar[fl99]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaRGd[fl99_, fl97_] -> 0, 
        alphaRGdbar[fl99_, fl97_] -> 0, alphaRGdp[fl99_, fl97_] -> 0, 
        alphaRGdpbar[fl99_, fl97_] -> 0, alphaRGdtp[fl99_, fl97_] -> 0, 
        alphaRGdtpbar[fl99_, fl97_] -> 0, alphaRGq[fl99_, fl97_] -> 0, 
        alphaRGqbar[fl99_, fl97_] -> 0, alphaRGqp[fl99_, fl97_] -> 0, 
        alphaRGqpbar[fl99_, fl97_] -> 0, alphaRGqtp[fl99_, fl97_] -> 0, 
        alphaRGqtpbar[fl99_, fl97_] -> 0, alphaRGu[fl99_, fl97_] -> 0, 
        alphaRGubar[fl99_, fl97_] -> 0, alphaRGup[fl99_, fl97_] -> 0, 
        alphaRGupbar[fl99_, fl97_] -> 0, alphaRGutp[fl99_, fl97_] -> 0, 
        alphaRGutpbar[fl99_, fl97_] -> 0, alphaRHdp[fl99_, fl97_] -> 0, 
        alphaRHdpbar[fl99_, fl97_] -> 0, alphaRHdpp[fl99_, fl97_] -> 0, 
        alphaRHdppbar[fl99_, fl97_] -> 0, alphaRHep[fl99_, fl97_] -> 
         -1/32*(g1^2*lamprime[fl97]*lamprimebar[fl99])/(MHD^2*Pi^2) - 
          (3*g2^2*lamprime[fl97]*lamprimebar[fl99])/(32*MHD^2*Pi^2) - 
          (3*g1^2*invepsilonbar*lamprime[fl97]*lamprimebar[fl99])/
           (32*MHD^2*Pi^2) - (9*g2^2*invepsilonbar*lamprime[fl97]*
            lamprimebar[fl99])/(32*MHD^2*Pi^2) + 
          (9*lam*lamprime[fl97]*lamprimebar[fl99])/(16*MHD^2*Pi^2) + 
          (3*invepsilonbar*lam*lamprime[fl97]*lamprimebar[fl99])/
           (8*MHD^2*Pi^2) - (5*lamprime[fl1]*lamprime[fl97]*lamprimebar[fl1]*
            lamprimebar[fl99])/(32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*
            lamprime[fl97]*lamprimebar[fl1]*lamprimebar[fl99])/
           (8*MHD^2*Pi^2) + (3*g1^2*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(32*MHD^2*Pi^2) + 
          (9*g2^2*lamprime[fl97]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/
           (32*MHD^2*Pi^2) - (3*lam*lamprime[fl97]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl97]*lamprimebar[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          ((-2*lamprime[fl97]*lamprimebar[fl99]*((lamprime[fl1]*lamprimebar[
                  fl1])/(16*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[
                  fl1])/(8*Pi^2) - (lamprime[fl1]*lamprimebar[fl1]*
                 Log[MHD^2/\[Mu]^2])/(8*Pi^2)))/MHD^2 - 
            (lamprime[fl97]*lamprimebar[MIF1]*((3*lamprime[MIF1]*lamprimebar[
                  fl99])/(16*Pi^2) + (invepsilonbar*lamprime[MIF1]*
                 lamprimebar[fl99])/(8*Pi^2) + (3*muH^2*lamprime[MIF1]*
                 lamprimebar[fl99])/(8*MHD^2*Pi^2) + (invepsilonbar*muH^2*
                 lamprime[MIF1]*lamprimebar[fl99])/(4*MHD^2*Pi^2) - 
               (lamprime[MIF1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2])/
                (8*Pi^2) - (muH^2*lamprime[MIF1]*lamprimebar[fl99]*
                 Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2)))/MHD^2 - 
            (lamprime[MIF1]*lamprimebar[fl99]*((3*lamprime[fl97]*lamprimebar[
                  MIF1])/(16*Pi^2) + (invepsilonbar*lamprime[fl97]*
                 lamprimebar[MIF1])/(8*Pi^2) + (3*muH^2*lamprime[fl97]*
                 lamprimebar[MIF1])/(8*MHD^2*Pi^2) + (invepsilonbar*muH^2*
                 lamprime[fl97]*lamprimebar[MIF1])/(4*MHD^2*Pi^2) - 
               (lamprime[fl97]*lamprimebar[MIF1]*Log[MHD^2/\[Mu]^2])/
                (8*Pi^2) - (muH^2*lamprime[fl97]*lamprimebar[MIF1]*
                 Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2)))/MHD^2)/2 + 
          (3*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl99]*
            yl[fl2, fl97]*ylbar[fl2, fl1])/(64*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl99]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(64*MHD^2*Pi^2) + 
          (3*lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl97]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl99])/(64*MHD^2*Pi^2) - 
          (lamprime[fl97]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(64*MHD^2*Pi^2), alphaRHepbar[fl99_, fl97_] -> 
         -1/32*(g1^2*lamprime[fl99]*lamprimebar[fl97])/(MHD^2*Pi^2) - 
          (3*g2^2*lamprime[fl99]*lamprimebar[fl97])/(32*MHD^2*Pi^2) - 
          (3*g1^2*invepsilonbar*lamprime[fl99]*lamprimebar[fl97])/
           (32*MHD^2*Pi^2) - (9*g2^2*invepsilonbar*lamprime[fl99]*
            lamprimebar[fl97])/(32*MHD^2*Pi^2) + 
          (9*lam*lamprime[fl99]*lamprimebar[fl97])/(16*MHD^2*Pi^2) + 
          (3*invepsilonbar*lam*lamprime[fl99]*lamprimebar[fl97])/
           (8*MHD^2*Pi^2) - (5*lamprime[fl1]*lamprime[fl99]*lamprimebar[fl1]*
            lamprimebar[fl97])/(32*MHD^2*Pi^2) - (invepsilonbar*lamprime[fl1]*
            lamprime[fl99]*lamprimebar[fl1]*lamprimebar[fl97])/
           (8*MHD^2*Pi^2) + (3*g1^2*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(32*MHD^2*Pi^2) + 
          (9*g2^2*lamprime[fl99]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2])/
           (32*MHD^2*Pi^2) - (3*lam*lamprime[fl99]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          (lamprime[fl1]*lamprime[fl99]*lamprimebar[fl1]*lamprimebar[fl97]*
            Log[MHD^2/\[Mu]^2])/(8*MHD^2*Pi^2) + 
          ((-2*lamprime[fl99]*lamprimebar[fl97]*((lamprime[fl1]*lamprimebar[
                  fl1])/(16*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[
                  fl1])/(8*Pi^2) - (lamprime[fl1]*lamprimebar[fl1]*
                 Log[MHD^2/\[Mu]^2])/(8*Pi^2)))/MHD^2 - 
            (lamprime[fl99]*lamprimebar[MIF1]*((3*lamprime[MIF1]*lamprimebar[
                  fl97])/(16*Pi^2) + (invepsilonbar*lamprime[MIF1]*
                 lamprimebar[fl97])/(8*Pi^2) + (3*muH^2*lamprime[MIF1]*
                 lamprimebar[fl97])/(8*MHD^2*Pi^2) + (invepsilonbar*muH^2*
                 lamprime[MIF1]*lamprimebar[fl97])/(4*MHD^2*Pi^2) - 
               (lamprime[MIF1]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2])/
                (8*Pi^2) - (muH^2*lamprime[MIF1]*lamprimebar[fl97]*
                 Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2)))/MHD^2 - 
            (lamprime[MIF1]*lamprimebar[fl97]*((3*lamprime[fl99]*lamprimebar[
                  MIF1])/(16*Pi^2) + (invepsilonbar*lamprime[fl99]*
                 lamprimebar[MIF1])/(8*Pi^2) + (3*muH^2*lamprime[fl99]*
                 lamprimebar[MIF1])/(8*MHD^2*Pi^2) + (invepsilonbar*muH^2*
                 lamprime[fl99]*lamprimebar[MIF1])/(4*MHD^2*Pi^2) - 
               (lamprime[fl99]*lamprimebar[MIF1]*Log[MHD^2/\[Mu]^2])/
                (8*Pi^2) - (muH^2*lamprime[fl99]*lamprimebar[MIF1]*
                 Log[MHD^2/\[Mu]^2])/(4*MHD^2*Pi^2)))/MHD^2)/2 + 
          (3*lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*
            yl[fl2, fl99]*ylbar[fl2, fl1])/(64*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(64*MHD^2*Pi^2) + 
          (3*lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/
           (128*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*
            yl[fl2, fl1]*ylbar[fl2, fl97])/(64*MHD^2*Pi^2) - 
          (lamprime[fl99]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(64*MHD^2*Pi^2), alphaRHepp[fl99_, fl97_] -> 
         (((5*I)/128)*lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) + ((I/64)*invepsilonbar*
            lamprime[fl1]*lamprimebar[fl99]*yl[fl2, fl97]*ylbar[fl2, fl1])/
           (MHD^2*Pi^2) - ((I/64)*lamprime[fl1]*lamprimebar[fl99]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl97]*ylbar[fl2, fl1])/(MHD^2*Pi^2) - 
          (((5*I)/128)*lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*
            ylbar[fl2, fl99])/(MHD^2*Pi^2) - ((I/64)*invepsilonbar*
            lamprime[fl97]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl99])/
           (MHD^2*Pi^2) + ((I/64)*lamprime[fl97]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*ylbar[fl2, fl99])/(MHD^2*Pi^2), 
        alphaRHeppbar[fl99_, fl97_] -> (((5*I)/128)*lamprime[fl1]*
            lamprimebar[fl97]*yl[fl2, fl99]*ylbar[fl2, fl1])/(MHD^2*Pi^2) + 
          ((I/64)*invepsilonbar*lamprime[fl1]*lamprimebar[fl97]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) - ((I/64)*lamprime[fl1]*
            lamprimebar[fl97]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl99]*
            ylbar[fl2, fl1])/(MHD^2*Pi^2) - (((5*I)/128)*lamprime[fl99]*
            lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, fl97])/(MHD^2*Pi^2) - 
          ((I/64)*invepsilonbar*lamprime[fl99]*lamprimebar[fl1]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(MHD^2*Pi^2) + ((I/64)*lamprime[fl99]*
            lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
            ylbar[fl2, fl97])/(MHD^2*Pi^2), alphaRHl1p[fl99_, fl97_] -> 
         (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl99, fl2]*ylbar[fl97, fl1])/
           (64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl99, fl2]*ylbar[fl97, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl99, fl2]*
            ylbar[fl97, fl1])/(32*MHD^2*Pi^2), alphaRHl1pbar[fl99_, fl97_] -> 
         (3*lamprime[fl1]*lamprimebar[fl2]*yl[fl97, fl2]*ylbar[fl99, fl1])/
           (64*MHD^2*Pi^2) + (invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl97, fl2]*ylbar[fl99, fl1])/(32*MHD^2*Pi^2) - 
          (lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl97, fl2]*
            ylbar[fl99, fl1])/(32*MHD^2*Pi^2), alphaRHl1pp[fl99_, fl97_] -> 
         0, alphaRHl1ppbar[fl99_, fl97_] -> 0, alphaRHl3p[fl99_, fl97_] -> 0, 
        alphaRHl3pbar[fl99_, fl97_] -> 0, alphaRHl3pp[fl99_, fl97_] -> 0, 
        alphaRHl3ppbar[fl99_, fl97_] -> 0, alphaRHq1p[fl99_, fl97_] -> 0, 
        alphaRHq1pbar[fl99_, fl97_] -> 0, alphaRHq1pp[fl99_, fl97_] -> 0, 
        alphaRHq1ppbar[fl99_, fl97_] -> 0, alphaRHq3p[fl99_, fl97_] -> 0, 
        alphaRHq3pbar[fl99_, fl97_] -> 0, alphaRHq3pp[fl99_, fl97_] -> 0, 
        alphaRHq3ppbar[fl99_, fl97_] -> 0, alphaRHup[fl99_, fl97_] -> 0, 
        alphaRHupbar[fl99_, fl97_] -> 0, alphaRHupp[fl99_, fl97_] -> 0, 
        alphaRHuppbar[fl99_, fl97_] -> 0, alphaRlD[fl99_, fl97_] -> 0, 
        alphaRlDbar[fl99_, fl97_] -> 0, alphaRqD[fl99_, fl97_] -> 0, 
        alphaRqDbar[fl99_, fl97_] -> 0, alphaRuD[fl99_, fl97_] -> 0, 
        alphaRuDbar[fl99_, fl97_] -> 0, alphaRuHD1[fl97_, fl99_] -> 0, 
        alphaRuHD1bar[fl97_, fl99_] -> 0, alphaRuHD2[fl97_, fl99_] -> 0, 
        alphaRuHD2bar[fl97_, fl99_] -> 0, alphaRuHD3[fl97_, fl99_] -> 0, 
        alphaRuHD3bar[fl97_, fl99_] -> 0, alphaRuHD4[fl97_, fl99_] -> 0, 
        alphaRuHD4bar[fl97_, fl99_] -> 0, alphaRWl[fl99_, fl97_] -> 0, 
        alphaRWlbar[fl99_, fl97_] -> 0, alphaRWlp[fl99_, fl97_] -> 0, 
        alphaRWlpbar[fl99_, fl97_] -> 0, alphaRWltp[fl99_, fl97_] -> 0, 
        alphaRWltpbar[fl99_, fl97_] -> 0, alphaRWq[fl99_, fl97_] -> 0, 
        alphaRWqbar[fl99_, fl97_] -> 0, alphaRWqp[fl99_, fl97_] -> 0, 
        alphaRWqpbar[fl99_, fl97_] -> 0, alphaRWqtp[fl99_, fl97_] -> 0, 
        alphaRWqtpbar[fl99_, fl97_] -> 0, alphaWeinberg[fl97_, fl99_] -> 0, 
        alphaWeinbergbar[fl97_, fl99_] -> 0}, {}}}, 
     {alphaKB -> 1, alphaKG -> 1, alphaKH -> 1, alphaKW -> 1, alphaO3G -> 0, 
      alphaO3Gt -> 0, alphaO3W -> -1/1440*(g2^3*onelooporder)/(MHD^2*Pi^2), 
      alphaO3Wt -> 0, alphaOH -> (onelooporder*(-6*g2^4*lam + 
          20*g2^2*lam*lamprime[fl1]*lamprimebar[fl1] + 60*lam^2*lamprime[fl1]*
           lamprimebar[fl1] - 150*lam*lamprime[fl1]*lamprime[fl2]*
           lamprimebar[fl1]*lamprimebar[fl2] + 60*lamprime[fl1]*lamprime[fl2]*
           lamprime[fl3]*lamprimebar[fl1]*lamprimebar[fl2]*lamprimebar[fl3] - 
          135*lam*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*
           ylbar[fl3, fl1] + 90*invepsilonbar*lam*lamprime[fl1]*
           lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] - 
          90*lam*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*
           yl[fl3, fl2]*ylbar[fl3, fl1] + 90*lamprime[fl1]*lamprime[fl2]*
           lamprimebar[fl2]*lamprimebar[fl3]*yl[fl4, fl3]*ylbar[fl4, fl1] - 
          45*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*yl[fl4, fl5]*
           ylbar[fl3, fl5]*ylbar[fl4, fl1] - 45*invepsilonbar*lamprime[fl1]*
           lamprimebar[fl2]*yl[fl3, fl2]*yl[fl4, fl5]*ylbar[fl3, fl5]*
           ylbar[fl4, fl1] + 45*lamprime[fl1]*lamprimebar[fl2]*
           Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*yl[fl4, fl5]*ylbar[fl3, fl5]*
           ylbar[fl4, fl1] + 90*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
           lamprimebar[fl3]*yl[fl4, fl3]*ylbar[fl4, fl2] - 
          45*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl4]*yl[fl5, fl2]*
           ylbar[fl3, fl1]*ylbar[fl5, fl4] - 45*invepsilonbar*lamprime[fl1]*
           lamprimebar[fl2]*yl[fl3, fl4]*yl[fl5, fl2]*ylbar[fl3, fl1]*
           ylbar[fl5, fl4] + 45*lamprime[fl1]*lamprimebar[fl2]*
           Log[MHD^2/\[Mu]^2]*yl[fl3, fl4]*yl[fl5, fl2]*ylbar[fl3, fl1]*
           ylbar[fl5, fl4]))/(360*MHD^2*Pi^2), 
      alphaOHB -> (g1^2*onelooporder*lamprime[fl1]*lamprimebar[fl1])/
        (24*MHD^2*Pi^2), alphaOHBox -> 
       (onelooporder*(-15*g1^4 - 9*g2^4 + 10*g1^2*lamprime[fl1]*
           lamprimebar[fl1] + 30*g2^2*lamprime[fl1]*lamprimebar[fl1] - 
          30*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl2] - 
          90*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1]))/
        (1440*MHD^2*Pi^2), alphaOHBt -> 0, alphaOHD -> 
       (onelooporder*(-3*g1^4 + 2*g1^2*lamprime[fl1]*lamprimebar[fl1]))/
        (72*MHD^2*Pi^2), alphaOHG -> 0, alphaOHGt -> 0, alphaOHW -> 0, 
      alphaOHWB -> 0, alphaOHWBt -> 0, alphaOHWt -> 0, 
      alphaOlambda -> lam + onelooporder*((g2^4*muH^2)/(120*MHD^2*Pi^2) - 
          (g2^2*muH^2*lamprime[fl1]*lamprimebar[fl1])/(36*MHD^2*Pi^2) - 
          (lam*muH^2*lamprime[fl1]*lamprimebar[fl1])/(6*MHD^2*Pi^2) + 
          (-(lam*lamprime[fl1]*lamprimebar[fl1]) - 2*invepsilonbar*lam*
             lamprime[fl1]*lamprimebar[fl1] + 2*invepsilonbar*lamprime[fl1]*
             lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl2] + 
            2*lam*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2] - 
            2*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl2]*
             Log[MHD^2/\[Mu]^2] + 2*lamprime[fl1]*lamprimebar[fl2]*
             yl[fl3, fl2]*ylbar[fl3, fl1] + 2*invepsilonbar*lamprime[fl1]*
             lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] - 
            2*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
             ylbar[fl3, fl1])/(8*Pi^2) + 
          (muH^2*(10*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
              lamprimebar[fl2] + 9*lamprime[fl1]*lamprimebar[fl2]*
              yl[fl3, fl2]*ylbar[fl3, fl1] - 6*invepsilonbar*lamprime[fl1]*
              lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] + 
             6*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
              ylbar[fl3, fl1]))/(48*MHD^2*Pi^2)), 
      alphaOmuH2 -> muH^2 + onelooporder*
         (-1/24*(muH^4*lamprime[fl1]*lamprimebar[fl1])/(MHD^2*Pi^2) + 
          (4*MHD^2*lamprime[fl1]*lamprimebar[fl1] + 4*invepsilonbar*MHD^2*
             lamprime[fl1]*lamprimebar[fl1] - muH^2*lamprime[fl1]*
             lamprimebar[fl1] - 2*invepsilonbar*muH^2*lamprime[fl1]*
             lamprimebar[fl1] - 4*MHD^2*lamprime[fl1]*lamprimebar[fl1]*
             Log[MHD^2/\[Mu]^2] + 2*muH^2*lamprime[fl1]*lamprimebar[fl1]*
             Log[MHD^2/\[Mu]^2])/(16*Pi^2)), alphaKd[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKdbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKe[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKebar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKl[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKlbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKq[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKqbar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKu[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaKubar[mif1_, mif2_] -> 
       KroneckerDelta[mif1, mif2], alphaOddbar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/216*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOeebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-12*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 7*g1^2*KroneckerDelta[mif3, mif4]*
           lamprime[mif1]*lamprimebar[mif2] + 7*g1^2*KroneckerDelta[mif1, 
            mif2]*lamprime[mif3]*lamprimebar[mif4]))/(288*MHD^2*Pi^2), 
      alphaOHdbar[mif1_, mif2_] -> (onelooporder*KroneckerDelta[mif1, mif2]*
         (3*g1^4 - g1^2*lamprime[fl1]*lamprimebar[fl1]))/(216*MHD^2*Pi^2), 
      alphaOHebar[mif1_, mif2_] -> 
       (onelooporder*(48*g1^4*KroneckerDelta[mif1, mif2] - 
          16*g1^2*KroneckerDelta[mif1, mif2]*lamprime[fl1]*lamprimebar[fl1] + 
          152*g1^2*lamprime[mif1]*lamprimebar[mif2] + 216*g1^2*invepsilonbar*
           lamprime[mif1]*lamprimebar[mif2] - 216*g1^2*lamprime[mif1]*
           lamprimebar[mif2]*Log[MHD^2/\[Mu]^2] + 36*lamprime[fl1]*
           lamprimebar[mif2]*yl[fl2, mif1]*ylbar[fl2, fl1] + 
          36*invepsilonbar*lamprime[fl1]*lamprimebar[mif2]*yl[fl2, mif1]*
           ylbar[fl2, fl1] - 36*lamprime[fl1]*lamprimebar[mif2]*
           Log[MHD^2/\[Mu]^2]*yl[fl2, mif1]*ylbar[fl2, fl1] + 
          36*lamprime[mif1]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, mif2] + 
          36*invepsilonbar*lamprime[mif1]*lamprimebar[fl1]*yl[fl2, fl1]*
           ylbar[fl2, mif2] - 36*lamprime[mif1]*lamprimebar[fl1]*
           Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*ylbar[fl2, mif2] - 
          27*lamprime[fl1]*lamprimebar[mif2]*yl[mif3, mif1]*
           ylbar[mif3, fl1] - 18*invepsilonbar*lamprime[fl1]*
           lamprimebar[mif2]*yl[mif3, mif1]*ylbar[mif3, fl1] + 
          18*lamprime[fl1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
           yl[mif3, mif1]*ylbar[mif3, fl1] - 27*lamprime[mif1]*
           lamprimebar[fl1]*yl[mif3, fl1]*ylbar[mif3, mif2] - 
          18*invepsilonbar*lamprime[mif1]*lamprimebar[fl1]*yl[mif3, fl1]*
           ylbar[mif3, mif2] + 18*lamprime[mif1]*lamprimebar[fl1]*
           Log[MHD^2/\[Mu]^2]*yl[mif3, fl1]*ylbar[mif3, mif2]))/
        (1152*MHD^2*Pi^2), alphaOHl1bar[mif1_, mif2_] -> 
       (onelooporder*(24*g1^4*KroneckerDelta[mif1, mif2] - 
          8*g1^2*KroneckerDelta[mif1, mif2]*lamprime[fl1]*lamprimebar[fl1] - 
          9*lamprime[fl1]*lamprimebar[mif3]*yl[mif2, mif3]*ylbar[mif1, fl1] - 
          9*lamprime[mif3]*lamprimebar[fl1]*yl[mif2, fl1]*ylbar[mif1, mif3] - 
          24*lamprime[mif4]*lamprimebar[mif3]*yl[mif2, mif3]*
           ylbar[mif1, mif4]))/(1152*MHD^2*Pi^2), 
      alphaOHl3bar[mif1_, mif2_] -> 
       (onelooporder*(-24*g2^4*KroneckerDelta[mif1, mif2] + 
          40*g2^2*KroneckerDelta[mif1, mif2]*lamprime[fl1]*lamprimebar[fl1] - 
          45*lamprime[fl1]*lamprimebar[mif3]*yl[mif2, mif3]*
           ylbar[mif1, fl1] - 45*lamprime[mif3]*lamprimebar[fl1]*
           yl[mif2, fl1]*ylbar[mif1, mif3] - 120*lamprime[mif4]*
           lamprimebar[mif3]*yl[mif2, mif3]*ylbar[mif1, mif4]))/
        (5760*MHD^2*Pi^2), alphaOHq1bar[mif1_, mif2_] -> 
       -1/432*(onelooporder*KroneckerDelta[mif1, mif2]*
          (3*g1^4 - g1^2*lamprime[fl1]*lamprimebar[fl1]))/(MHD^2*Pi^2), 
      alphaOHq3bar[mif1_, mif2_] -> 
       -1/720*(onelooporder*KroneckerDelta[mif1, mif2]*
          (3*g2^4 - 5*g2^2*lamprime[fl1]*lamprimebar[fl1]))/(MHD^2*Pi^2), 
      alphaOHubar[mif1_, mif2_] -> 
       -1/108*(onelooporder*KroneckerDelta[mif1, mif2]*
          (3*g1^4 - g1^2*lamprime[fl1]*lamprimebar[fl1]))/(MHD^2*Pi^2), 
      alphaOllbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - 5*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4]))/(480*MHD^2*Pi^2), alphaOuubar[mif1_, mif2_, mif3_, 
        mif4_] -> -1/54*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaWeinberg[mif1_, mif2_] -> 0, alphaWeinbergbar[mif1_, mif2_] -> 0, 
      alphaOdB[mif1_, mif2_] -> 0, alphaOdBbar[mif1_, mif2_] -> 0, 
      alphaOdd[mif1_, mif2_, mif3_, mif4_] -> 
       -1/216*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), alphaOdG[mif1_, mif2_] -> 
       0, alphaOdGbar[mif1_, mif2_] -> 0, alphaOdH[mif1_, mif2_] -> 
       -1/1440*(onelooporder*yd[mif1, mif2]*(6*g2^4 - 20*g2^2*lamprime[fl1]*
            lamprimebar[fl1] - 120*lam*lamprime[fl1]*lamprimebar[fl1] + 
           150*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2] + 135*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1] - 90*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] + 
           90*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1]))/(MHD^2*Pi^2), alphaOdHbar[mif1_, mif2_] -> 
       -1/1440*(onelooporder*ydbar[mif1, mif2]*(6*g2^4 - 
           20*g2^2*lamprime[fl1]*lamprimebar[fl1] - 120*lam*lamprime[fl1]*
            lamprimebar[fl1] + 150*lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[fl2] + 135*lamprime[fl1]*
            lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] - 
           90*invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*
            ylbar[fl3, fl1] + 90*lamprime[fl1]*lamprimebar[fl2]*
            Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*ylbar[fl3, fl1]))/(MHD^2*Pi^2), 
      alphaOdW[mif1_, mif2_] -> 0, alphaOdWbar[mif1_, mif2_] -> 0, 
      alphaOeB[mif1_, mif2_] -> (onelooporder*(-9*g1*lamprime[mif2]*
           lamprimebar[fl1]*yl[mif1, fl1] - 4*g1*lamprime[mif2]*
           lamprimebar[mif3]*yl[mif1, mif3]))/(384*MHD^2*Pi^2), 
      alphaOeBbar[mif1_, mif2_] -> 
       (onelooporder*(-9*g1*lamprime[fl1]*lamprimebar[mif2]*
           ylbar[mif1, fl1] - 4*g1*lamprime[mif3]*lamprimebar[mif2]*
           ylbar[mif1, mif3]))/(384*MHD^2*Pi^2), 
      alphaOed[mif1_, mif2_, mif3_, mif4_] -> 
       -1/432*(onelooporder*KroneckerDelta[mif3, mif4]*
          (12*g1^4*KroneckerDelta[mif1, mif2] - 7*g1^2*lamprime[mif2]*
            lamprimebar[mif1]))/(MHD^2*Pi^2), 
      alphaOedbar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/432*(onelooporder*KroneckerDelta[mif3, mif4]*
          (12*g1^4*KroneckerDelta[mif1, mif2] - 7*g1^2*lamprime[mif1]*
            lamprimebar[mif2]))/(MHD^2*Pi^2), 
      alphaOee[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-12*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 7*g1^2*KroneckerDelta[mif3, mif4]*
           lamprime[mif2]*lamprimebar[mif1] + 7*g1^2*KroneckerDelta[mif1, 
            mif2]*lamprime[mif4]*lamprimebar[mif3]))/(288*MHD^2*Pi^2), 
      alphaOeH[mif1_, mif2_] -> (lamprime[mif2]*lamprimebar[mif3]*
          yl[mif1, mif3])/MHD^2 + (onelooporder*
          (2520*lam*MHD^2*lamprime[mif2]*lamprimebar[fl1]*yl[mif1, fl1] + 
           2160*invepsilonbar*lam*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            yl[mif1, fl1] - 360*MHD^2*lamprime[mif2]*lamprime[mif3]*
            lamprimebar[fl1]*lamprimebar[mif3]*yl[mif1, fl1] - 
           360*invepsilonbar*MHD^2*lamprime[mif2]*lamprime[mif3]*
            lamprimebar[fl1]*lamprimebar[mif3]*yl[mif1, fl1] - 
           360*muH^2*lamprime[mif2]*lamprime[mif3]*lamprimebar[fl1]*
            lamprimebar[mif3]*yl[mif1, fl1] - 360*invepsilonbar*muH^2*
            lamprime[mif2]*lamprime[mif3]*lamprimebar[fl1]*lamprimebar[mif3]*
            yl[mif1, fl1] - 2160*lam*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, fl1] + 360*MHD^2*lamprime[mif2]*
            lamprime[mif3]*lamprimebar[fl1]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, fl1] + 360*muH^2*lamprime[mif2]*
            lamprime[mif3]*lamprimebar[fl1]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, fl1] - 720*MHD^2*lamprime[fl1]*
            lamprime[mif2]*lamprimebar[fl1]*lamprimebar[fl2]*yl[mif1, fl2] - 
           540*MHD^2*lamprime[mif2]*lamprime[mif3]*lamprimebar[MIF1]*
            lamprimebar[mif3]*yl[mif1, MIF1] - 360*invepsilonbar*MHD^2*
            lamprime[mif2]*lamprime[mif3]*lamprimebar[MIF1]*lamprimebar[mif3]*
            yl[mif1, MIF1] - 1080*muH^2*lamprime[mif2]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif3]*yl[mif1, MIF1] - 
           720*invepsilonbar*muH^2*lamprime[mif2]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif3]*yl[mif1, MIF1] + 
           360*MHD^2*lamprime[mif2]*lamprime[mif3]*lamprimebar[MIF1]*
            lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*yl[mif1, MIF1] + 
           720*muH^2*lamprime[mif2]*lamprime[mif3]*lamprimebar[MIF1]*
            lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*yl[mif1, MIF1] - 
           24*g2^4*MHD^2*yl[mif1, mif2] + 80*g2^2*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*yl[mif1, mif2] + 480*lam*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*yl[mif1, mif2] - 600*MHD^2*lamprime[fl1]*
            lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl2]*yl[mif1, mif2] - 
           180*g1^2*MHD^2*lamprime[mif2]*lamprimebar[mif3]*yl[mif1, mif3] - 
           540*g2^2*MHD^2*lamprime[mif2]*lamprimebar[mif3]*yl[mif1, mif3] - 
           540*g1^2*invepsilonbar*MHD^2*lamprime[mif2]*lamprimebar[mif3]*
            yl[mif1, mif3] - 1620*g2^2*invepsilonbar*MHD^2*lamprime[mif2]*
            lamprimebar[mif3]*yl[mif1, mif3] + 3240*lam*MHD^2*lamprime[mif2]*
            lamprimebar[mif3]*yl[mif1, mif3] + 2160*invepsilonbar*lam*MHD^2*
            lamprime[mif2]*lamprimebar[mif3]*yl[mif1, mif3] - 
           1440*MHD^2*lamprime[fl1]*lamprime[mif2]*lamprimebar[fl1]*
            lamprimebar[mif3]*yl[mif1, mif3] - 1800*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprime[mif2]*lamprimebar[fl1]*lamprimebar[mif3]*
            yl[mif1, mif3] - 1080*MHD^2*lamprime[MIF1]*lamprime[mif2]*
            lamprimebar[MIF1]*lamprimebar[mif3]*yl[mif1, mif3] - 
           720*invepsilonbar*MHD^2*lamprime[MIF1]*lamprime[mif2]*
            lamprimebar[MIF1]*lamprimebar[mif3]*yl[mif1, mif3] - 
           2160*muH^2*lamprime[MIF1]*lamprime[mif2]*lamprimebar[MIF1]*
            lamprimebar[mif3]*yl[mif1, mif3] - 1440*invepsilonbar*muH^2*
            lamprime[MIF1]*lamprime[mif2]*lamprimebar[MIF1]*lamprimebar[mif3]*
            yl[mif1, mif3] + 540*g1^2*MHD^2*lamprime[mif2]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, mif3] + 1620*g2^2*MHD^2*
            lamprime[mif2]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            yl[mif1, mif3] - 2160*lam*MHD^2*lamprime[mif2]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, mif3] + 1800*MHD^2*lamprime[fl1]*
            lamprime[mif2]*lamprimebar[fl1]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, mif3] + 720*MHD^2*lamprime[MIF1]*
            lamprime[mif2]*lamprimebar[MIF1]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, mif3] + 1440*muH^2*lamprime[MIF1]*
            lamprime[mif2]*lamprimebar[MIF1]*lamprimebar[mif3]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, mif3] + 360*MHD^2*lamprime[fl1]*
            lamprimebar[mif3]*yl[fl2, mif2]*yl[mif1, mif3]*ylbar[fl2, fl1] + 
           180*invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[mif3]*
            yl[fl2, mif2]*yl[mif1, mif3]*ylbar[fl2, fl1] - 
           180*MHD^2*lamprime[fl1]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            yl[fl2, mif2]*yl[mif1, mif3]*ylbar[fl2, fl1] + 
           360*MHD^2*lamprime[mif2]*lamprimebar[fl1]*yl[fl2, fl1]*
            yl[mif1, fl3]*ylbar[fl2, fl3] + 360*invepsilonbar*MHD^2*
            lamprime[mif2]*lamprimebar[fl1]*yl[fl2, fl1]*yl[mif1, fl3]*
            ylbar[fl2, fl3] - 360*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*yl[mif1, fl3]*ylbar[fl2, fl3] - 
           90*MHD^2*lamprime[mif2]*lamprimebar[fl1]*yl[fl2, fl1]*
            yl[mif1, mif3]*ylbar[fl2, mif3] - 540*MHD^2*lamprime[fl1]*
            lamprimebar[fl2]*yl[fl3, fl2]*yl[mif1, mif2]*ylbar[fl3, fl1] + 
           360*invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*yl[mif1, mif2]*ylbar[fl3, fl1] - 
           360*MHD^2*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*
            yl[fl3, fl2]*yl[mif1, mif2]*ylbar[fl3, fl1] + 
           270*MHD^2*lamprime[fl1]*lamprimebar[fl2]*yl[mif1, fl2]*
            yl[mif3, mif2]*ylbar[mif3, fl1] + 180*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprimebar[fl2]*yl[mif1, fl2]*yl[mif3, mif2]*
            ylbar[mif3, fl1] - 180*MHD^2*lamprime[fl1]*lamprimebar[fl2]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, fl2]*yl[mif3, mif2]*
            ylbar[mif3, fl1] + 225*MHD^2*lamprime[fl1]*lamprimebar[mif4]*
            yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, fl1] + 
           90*invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[mif4]*
            yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, fl1] - 
           90*MHD^2*lamprime[fl1]*lamprimebar[mif4]*Log[MHD^2/\[Mu]^2]*
            yl[mif1, mif4]*yl[mif3, mif2]*ylbar[mif3, fl1] + 
           90*MHD^2*lamprime[mif4]*lamprimebar[fl1]*yl[mif1, fl1]*
            yl[mif3, mif2]*ylbar[mif3, mif4] + 120*MHD^2*lamprime[mif5]*
            lamprimebar[mif4]*yl[mif1, mif4]*yl[mif3, mif2]*
            ylbar[mif3, mif5] - 135*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            yl[mif1, mif3]*yl[mif4, fl1]*ylbar[mif4, mif3] - 
           90*invepsilonbar*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            yl[mif1, mif3]*yl[mif4, fl1]*ylbar[mif4, mif3] + 
           90*MHD^2*lamprime[mif2]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*
            yl[mif1, mif3]*yl[mif4, fl1]*ylbar[mif4, mif3] + 
           120*MHD^2*lamprime[mif5]*lamprimebar[mif3]*yl[mif1, mif3]*
            yl[mif4, mif2]*ylbar[mif4, mif5]))/(5760*MHD^4*Pi^2), 
      alphaOeHbar[mif1_, mif2_] -> (lamprime[mif3]*lamprimebar[mif2]*
          ylbar[mif1, mif3])/MHD^2 + 
        (onelooporder*(2520*lam*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            ylbar[mif1, fl1] + 2160*invepsilonbar*lam*MHD^2*lamprime[fl1]*
            lamprimebar[mif2]*ylbar[mif1, fl1] - 360*MHD^2*lamprime[fl1]*
            lamprime[mif3]*lamprimebar[mif2]*lamprimebar[mif3]*
            ylbar[mif1, fl1] - 360*invepsilonbar*MHD^2*lamprime[fl1]*
            lamprime[mif3]*lamprimebar[mif2]*lamprimebar[mif3]*
            ylbar[mif1, fl1] - 360*muH^2*lamprime[fl1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*ylbar[mif1, fl1] - 
           360*invepsilonbar*muH^2*lamprime[fl1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*ylbar[mif1, fl1] - 
           2160*lam*MHD^2*lamprime[fl1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, fl1] + 360*MHD^2*lamprime[fl1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, fl1] + 360*muH^2*lamprime[fl1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, fl1] - 720*MHD^2*lamprime[fl1]*lamprime[fl2]*
            lamprimebar[fl1]*lamprimebar[mif2]*ylbar[mif1, fl2] + 
           360*MHD^2*lamprime[fl1]*lamprimebar[mif2]*yl[fl2, fl3]*
            ylbar[fl2, fl1]*ylbar[mif1, fl3] + 360*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprimebar[mif2]*yl[fl2, fl3]*ylbar[fl2, fl1]*
            ylbar[mif1, fl3] - 360*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl3]*ylbar[fl2, fl1]*
            ylbar[mif1, fl3] - 540*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*ylbar[mif1, MIF1] - 
           360*invepsilonbar*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*ylbar[mif1, MIF1] - 
           1080*muH^2*lamprime[MIF1]*lamprime[mif3]*lamprimebar[mif2]*
            lamprimebar[mif3]*ylbar[mif1, MIF1] - 720*invepsilonbar*muH^2*
            lamprime[MIF1]*lamprime[mif3]*lamprimebar[mif2]*lamprimebar[mif3]*
            ylbar[mif1, MIF1] + 360*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, MIF1] + 720*muH^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[mif2]*lamprimebar[mif3]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, MIF1] - 24*g2^4*MHD^2*ylbar[mif1, mif2] + 
           80*g2^2*MHD^2*lamprime[fl1]*lamprimebar[fl1]*ylbar[mif1, mif2] + 
           480*lam*MHD^2*lamprime[fl1]*lamprimebar[fl1]*ylbar[mif1, mif2] - 
           600*MHD^2*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2]*ylbar[mif1, mif2] - 540*MHD^2*lamprime[fl1]*
            lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1]*ylbar[mif1, mif2] + 
           360*invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1]*ylbar[mif1, mif2] - 
           360*MHD^2*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*
            yl[fl3, fl2]*ylbar[fl3, fl1]*ylbar[mif1, mif2] - 
           180*g1^2*MHD^2*lamprime[mif3]*lamprimebar[mif2]*
            ylbar[mif1, mif3] - 540*g2^2*MHD^2*lamprime[mif3]*
            lamprimebar[mif2]*ylbar[mif1, mif3] - 540*g1^2*invepsilonbar*
            MHD^2*lamprime[mif3]*lamprimebar[mif2]*ylbar[mif1, mif3] - 
           1620*g2^2*invepsilonbar*MHD^2*lamprime[mif3]*lamprimebar[mif2]*
            ylbar[mif1, mif3] + 3240*lam*MHD^2*lamprime[mif3]*
            lamprimebar[mif2]*ylbar[mif1, mif3] + 2160*invepsilonbar*lam*
            MHD^2*lamprime[mif3]*lamprimebar[mif2]*ylbar[mif1, mif3] - 
           1440*MHD^2*lamprime[fl1]*lamprime[mif3]*lamprimebar[fl1]*
            lamprimebar[mif2]*ylbar[mif1, mif3] - 1800*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprime[mif3]*lamprimebar[fl1]*lamprimebar[mif2]*
            ylbar[mif1, mif3] - 1080*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif2]*ylbar[mif1, mif3] - 
           720*invepsilonbar*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif2]*ylbar[mif1, mif3] - 
           2160*muH^2*lamprime[MIF1]*lamprime[mif3]*lamprimebar[MIF1]*
            lamprimebar[mif2]*ylbar[mif1, mif3] - 1440*invepsilonbar*muH^2*
            lamprime[MIF1]*lamprime[mif3]*lamprimebar[MIF1]*lamprimebar[mif2]*
            ylbar[mif1, mif3] + 540*g1^2*MHD^2*lamprime[mif3]*
            lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*ylbar[mif1, mif3] + 
           1620*g2^2*MHD^2*lamprime[mif3]*lamprimebar[mif2]*
            Log[MHD^2/\[Mu]^2]*ylbar[mif1, mif3] - 2160*lam*MHD^2*
            lamprime[mif3]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, mif3] + 1800*MHD^2*lamprime[fl1]*lamprime[mif3]*
            lamprimebar[fl1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, mif3] + 720*MHD^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, mif3] + 1440*muH^2*lamprime[MIF1]*lamprime[mif3]*
            lamprimebar[MIF1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, mif3] - 90*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            yl[fl2, mif3]*ylbar[fl2, fl1]*ylbar[mif1, mif3] + 
           360*MHD^2*lamprime[mif3]*lamprimebar[fl1]*yl[fl2, fl1]*
            ylbar[fl2, mif2]*ylbar[mif1, mif3] + 180*invepsilonbar*MHD^2*
            lamprime[mif3]*lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, mif2]*
            ylbar[mif1, mif3] - 180*MHD^2*lamprime[mif3]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*ylbar[fl2, mif2]*
            ylbar[mif1, mif3] - 135*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif3, fl1] - 
           90*invepsilonbar*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif3, fl1] + 
           90*MHD^2*lamprime[fl1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            yl[mif3, mif4]*ylbar[mif1, mif4]*ylbar[mif3, fl1] + 
           270*MHD^2*lamprime[fl1]*lamprimebar[fl2]*yl[mif3, fl2]*
            ylbar[mif1, fl1]*ylbar[mif3, mif2] + 180*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprimebar[fl2]*yl[mif3, fl2]*ylbar[mif1, fl1]*
            ylbar[mif3, mif2] - 180*MHD^2*lamprime[fl1]*lamprimebar[fl2]*
            Log[MHD^2/\[Mu]^2]*yl[mif3, fl2]*ylbar[mif1, fl1]*
            ylbar[mif3, mif2] + 90*MHD^2*lamprime[fl1]*lamprimebar[mif4]*
            yl[mif3, mif4]*ylbar[mif1, fl1]*ylbar[mif3, mif2] + 
           225*MHD^2*lamprime[mif4]*lamprimebar[fl1]*yl[mif3, fl1]*
            ylbar[mif1, mif4]*ylbar[mif3, mif2] + 90*invepsilonbar*MHD^2*
            lamprime[mif4]*lamprimebar[fl1]*yl[mif3, fl1]*ylbar[mif1, mif4]*
            ylbar[mif3, mif2] - 90*MHD^2*lamprime[mif4]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[mif3, fl1]*ylbar[mif1, mif4]*
            ylbar[mif3, mif2] + 240*MHD^2*lamprime[mif5]*lamprimebar[mif4]*
            yl[mif3, mif4]*ylbar[mif1, mif5]*ylbar[mif3, mif2]))/
         (5760*MHD^4*Pi^2), alphaOeu[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*KroneckerDelta[mif3, mif4]*
         (12*g1^4*KroneckerDelta[mif1, mif2] - 7*g1^2*lamprime[mif2]*
           lamprimebar[mif1]))/(216*MHD^2*Pi^2), 
      alphaOeubar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*KroneckerDelta[mif3, mif4]*
         (12*g1^4*KroneckerDelta[mif1, mif2] - 7*g1^2*lamprime[mif1]*
           lamprimebar[mif2]))/(216*MHD^2*Pi^2), alphaOeW[mif1_, mif2_] -> 
       -1/128*(g2*onelooporder*lamprime[mif2]*lamprimebar[fl1]*yl[mif1, fl1])/
         (MHD^2*Pi^2), alphaOeWbar[mif1_, mif2_] -> 
       -1/128*(g2*onelooporder*lamprime[fl1]*lamprimebar[mif2]*
          ylbar[mif1, fl1])/(MHD^2*Pi^2), alphaOHd[mif1_, mif2_] -> 
       (onelooporder*KroneckerDelta[mif1, mif2]*(3*g1^4 - 
          g1^2*lamprime[fl1]*lamprimebar[fl1]))/(216*MHD^2*Pi^2), 
      alphaOHe[mif1_, mif2_] -> (onelooporder*
         (48*g1^4*KroneckerDelta[mif1, mif2] - 16*g1^2*KroneckerDelta[mif1, 
            mif2]*lamprime[fl1]*lamprimebar[fl1] + 152*g1^2*lamprime[mif2]*
           lamprimebar[mif1] + 216*g1^2*invepsilonbar*lamprime[mif2]*
           lamprimebar[mif1] - 216*g1^2*lamprime[mif2]*lamprimebar[mif1]*
           Log[MHD^2/\[Mu]^2] + 36*lamprime[fl1]*lamprimebar[mif1]*
           yl[fl2, mif2]*ylbar[fl2, fl1] + 36*invepsilonbar*lamprime[fl1]*
           lamprimebar[mif1]*yl[fl2, mif2]*ylbar[fl2, fl1] - 
          36*lamprime[fl1]*lamprimebar[mif1]*Log[MHD^2/\[Mu]^2]*yl[fl2, mif2]*
           ylbar[fl2, fl1] + 36*lamprime[mif2]*lamprimebar[fl1]*yl[fl2, fl1]*
           ylbar[fl2, mif1] + 36*invepsilonbar*lamprime[mif2]*
           lamprimebar[fl1]*yl[fl2, fl1]*ylbar[fl2, mif1] - 
          36*lamprime[mif2]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[fl2, fl1]*
           ylbar[fl2, mif1] - 27*lamprime[fl1]*lamprimebar[mif1]*
           yl[mif3, mif2]*ylbar[mif3, fl1] - 18*invepsilonbar*lamprime[fl1]*
           lamprimebar[mif1]*yl[mif3, mif2]*ylbar[mif3, fl1] + 
          18*lamprime[fl1]*lamprimebar[mif1]*Log[MHD^2/\[Mu]^2]*
           yl[mif3, mif2]*ylbar[mif3, fl1] - 27*lamprime[mif2]*
           lamprimebar[fl1]*yl[mif3, fl1]*ylbar[mif3, mif1] - 
          18*invepsilonbar*lamprime[mif2]*lamprimebar[fl1]*yl[mif3, fl1]*
           ylbar[mif3, mif1] + 18*lamprime[mif2]*lamprimebar[fl1]*
           Log[MHD^2/\[Mu]^2]*yl[mif3, fl1]*ylbar[mif3, mif1]))/
        (1152*MHD^2*Pi^2), alphaOHl1[mif1_, mif2_] -> 
       (onelooporder*(24*g1^4*KroneckerDelta[mif1, mif2] - 
          8*g1^2*KroneckerDelta[mif1, mif2]*lamprime[fl1]*lamprimebar[fl1] - 
          9*lamprime[fl1]*lamprimebar[mif3]*yl[mif1, mif3]*ylbar[mif2, fl1] - 
          9*lamprime[mif3]*lamprimebar[fl1]*yl[mif1, fl1]*ylbar[mif2, mif3] - 
          24*lamprime[mif4]*lamprimebar[mif3]*yl[mif1, mif3]*
           ylbar[mif2, mif4]))/(1152*MHD^2*Pi^2), alphaOHl3[mif1_, mif2_] -> 
       (onelooporder*(-24*g2^4*KroneckerDelta[mif1, mif2] + 
          40*g2^2*KroneckerDelta[mif1, mif2]*lamprime[fl1]*lamprimebar[fl1] - 
          45*lamprime[fl1]*lamprimebar[mif3]*yl[mif1, mif3]*
           ylbar[mif2, fl1] - 45*lamprime[mif3]*lamprimebar[fl1]*
           yl[mif1, fl1]*ylbar[mif2, mif3] - 120*lamprime[mif4]*
           lamprimebar[mif3]*yl[mif1, mif3]*ylbar[mif2, mif4]))/
        (5760*MHD^2*Pi^2), alphaOHq1[mif1_, mif2_] -> 
       -1/432*(onelooporder*KroneckerDelta[mif1, mif2]*
          (3*g1^4 - g1^2*lamprime[fl1]*lamprimebar[fl1]))/(MHD^2*Pi^2), 
      alphaOHq3[mif1_, mif2_] -> -1/720*(onelooporder*KroneckerDelta[mif1, 
           mif2]*(3*g2^4 - 5*g2^2*lamprime[fl1]*lamprimebar[fl1]))/
         (MHD^2*Pi^2), alphaOHu[mif1_, mif2_] -> 
       -1/108*(onelooporder*KroneckerDelta[mif1, mif2]*
          (3*g1^4 - g1^2*lamprime[fl1]*lamprimebar[fl1]))/(MHD^2*Pi^2), 
      alphaOHud[mif1_, mif2_] -> 0, alphaOHudbar[mif1_, mif2_] -> 0, 
      alphaOld[mif1_, mif2_, mif3_, mif4_] -> 
       -1/72*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOldbar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/72*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOle[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-24*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 14*g1^2*KroneckerDelta[mif1, mif2]*
           lamprime[mif4]*lamprimebar[mif3] - 9*lamprime[fl1]*
           lamprimebar[mif3]*yl[mif1, mif4]*ylbar[mif2, fl1] - 
          9*lamprime[mif4]*lamprimebar[fl1]*yl[mif1, fl1]*ylbar[mif2, mif3] - 
          12*lamprime[fl1]*lamprimebar[fl1]*yl[mif1, mif4]*
           ylbar[mif2, mif3]))/(576*MHD^2*Pi^2), 
      alphaOlebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-24*g1^4*KroneckerDelta[mif1, mif2]*
           KroneckerDelta[mif3, mif4] + 14*g1^2*KroneckerDelta[mif1, mif2]*
           lamprime[mif3]*lamprimebar[mif4] - 9*lamprime[fl1]*
           lamprimebar[mif4]*yl[mif2, mif3]*ylbar[mif1, fl1] - 
          9*lamprime[mif3]*lamprimebar[fl1]*yl[mif2, fl1]*ylbar[mif1, mif4] - 
          12*lamprime[fl1]*lamprimebar[fl1]*yl[mif2, mif3]*
           ylbar[mif1, mif4]))/(576*MHD^2*Pi^2), 
      alphaOledq[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*lamprime[mif2]*lamprimebar[fl1]*ydbar[mif4, mif3]*
           yl[mif1, fl1] + 4*lamprime[fl1]*lamprimebar[fl1]*ydbar[mif4, mif3]*
           yl[mif1, mif2]))/(96*MHD^2*Pi^2), 
      alphaOledqbar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(3*lamprime[fl1]*lamprimebar[mif2]*yd[mif4, mif3]*
           ylbar[mif1, fl1] + 4*lamprime[fl1]*lamprimebar[fl1]*yd[mif4, mif3]*
           ylbar[mif1, mif2]))/(96*MHD^2*Pi^2), 
      alphaOlequ1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*lamprime[mif2]*lamprimebar[fl1]*yl[mif1, fl1]*
           yu[mif3, mif4] - 4*lamprime[fl1]*lamprimebar[fl1]*yl[mif1, mif2]*
           yu[mif3, mif4]))/(96*MHD^2*Pi^2), 
      alphaOlequ1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-3*lamprime[fl1]*lamprimebar[mif2]*ylbar[mif1, fl1]*
           yubar[mif3, mif4] - 4*lamprime[fl1]*lamprimebar[fl1]*
           ylbar[mif1, mif2]*yubar[mif3, mif4]))/(96*MHD^2*Pi^2), 
      alphaOlequ3[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOlequ3bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOll[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-2*g2^4*KroneckerDelta[mif1, mif4]*KroneckerDelta[mif2, 
            mif3] - 5*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] + g2^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4]))/(480*MHD^2*Pi^2), alphaOlq1[mif1_, mif2_, mif3_, 
        mif4_] -> (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
         KroneckerDelta[mif3, mif4])/(144*MHD^2*Pi^2), 
      alphaOlq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(144*MHD^2*Pi^2), alphaOlq3[mif1_, mif2_, mif3_, mif4_] -> 
       -1/240*(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOlq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/240*(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOlu[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(36*MHD^2*Pi^2), alphaOlubar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(36*MHD^2*Pi^2), alphaOqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*lamprime[fl1]*lamprimebar[fl1]*yd[mif1, mif4]*
           ydbar[mif2, mif3]))/(432*MHD^2*Pi^2), 
      alphaOqd1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(2*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*lamprime[fl1]*lamprimebar[fl1]*yd[mif2, mif3]*
           ydbar[mif1, mif4]))/(432*MHD^2*Pi^2), 
      alphaOqd8[mif1_, mif2_, mif3_, mif4_] -> 
       -1/24*(onelooporder*lamprime[fl1]*lamprimebar[fl1]*yd[mif1, mif4]*
          ydbar[mif2, mif3])/(MHD^2*Pi^2), alphaOqd8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -1/24*(onelooporder*lamprime[fl1]*lamprimebar[fl1]*
          yd[mif2, mif3]*ydbar[mif1, mif4])/(MHD^2*Pi^2), 
      alphaOqe[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*KroneckerDelta[mif1, mif2]*
         (12*g1^4*KroneckerDelta[mif3, mif4] - 7*g1^2*lamprime[mif4]*
           lamprimebar[mif3]))/(864*MHD^2*Pi^2), 
      alphaOqebar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*KroneckerDelta[mif1, mif2]*
         (12*g1^4*KroneckerDelta[mif3, mif4] - 7*g1^2*lamprime[mif3]*
           lamprimebar[mif4]))/(864*MHD^2*Pi^2), 
      alphaOqq1[mif1_, mif2_, mif3_, mif4_] -> 
       -1/864*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOqq1bar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/864*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOqq3[mif1_, mif2_, mif3_, mif4_] -> 
       -1/480*(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOqq3bar[mif1_, mif2_, mif3_, mif4_] -> 
       -1/480*(g2^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), 
      alphaOqu1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-4*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*lamprime[fl1]*lamprimebar[fl1]*yu[mif1, mif4]*
           yubar[mif2, mif3]))/(432*MHD^2*Pi^2), 
      alphaOqu1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*(-4*g1^4*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
            mif4] - 3*lamprime[fl1]*lamprimebar[fl1]*yu[mif2, mif3]*
           yubar[mif1, mif4]))/(432*MHD^2*Pi^2), 
      alphaOqu8[mif1_, mif2_, mif3_, mif4_] -> 
       -1/24*(onelooporder*lamprime[fl1]*lamprimebar[fl1]*yu[mif1, mif4]*
          yubar[mif2, mif3])/(MHD^2*Pi^2), alphaOqu8bar[mif1_, mif2_, mif3_, 
        mif4_] -> -1/24*(onelooporder*lamprime[fl1]*lamprimebar[fl1]*
          yu[mif2, mif3]*yubar[mif1, mif4])/(MHD^2*Pi^2), 
      alphaOquqd1[mif1_, mif2_, mif3_, mif4_] -> 
       (onelooporder*lamprime[fl1]*lamprimebar[fl1]*yd[mif3, mif4]*
         yu[mif1, mif2])/(24*MHD^2*Pi^2), alphaOquqd1bar[mif1_, mif2_, mif3_, 
        mif4_] -> (onelooporder*lamprime[fl1]*lamprimebar[fl1]*
         ydbar[mif3, mif4]*yubar[mif1, mif2])/(24*MHD^2*Pi^2), 
      alphaOquqd8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOquqd8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOuB[mif1_, mif2_] -> 0, alphaOuBbar[mif1_, mif2_] -> 0, 
      alphaOud1[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(54*MHD^2*Pi^2), alphaOud1bar[mif1_, mif2_, mif3_, mif4_] -> 
       (g1^4*onelooporder*KroneckerDelta[mif1, mif2]*KroneckerDelta[mif3, 
          mif4])/(54*MHD^2*Pi^2), alphaOud8[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOud8bar[mif1_, mif2_, mif3_, mif4_] -> 0, 
      alphaOuG[mif1_, mif2_] -> 0, alphaOuGbar[mif1_, mif2_] -> 0, 
      alphaOuH[mif1_, mif2_] -> -1/1440*
        (onelooporder*(6*g2^4 - 20*g2^2*lamprime[fl1]*lamprimebar[fl1] - 
           120*lam*lamprime[fl1]*lamprimebar[fl1] + 150*lamprime[fl1]*
            lamprime[fl2]*lamprimebar[fl1]*lamprimebar[fl2] + 
           135*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] - 
           90*invepsilonbar*lamprime[fl1]*lamprimebar[fl2]*yl[fl3, fl2]*
            ylbar[fl3, fl1] + 90*lamprime[fl1]*lamprimebar[fl2]*
            Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*ylbar[fl3, fl1])*yu[mif1, mif2])/
         (MHD^2*Pi^2), alphaOuHbar[mif1_, mif2_] -> 
       -1/1440*(onelooporder*(6*g2^4 - 20*g2^2*lamprime[fl1]*
            lamprimebar[fl1] - 120*lam*lamprime[fl1]*lamprimebar[fl1] + 
           150*lamprime[fl1]*lamprime[fl2]*lamprimebar[fl1]*
            lamprimebar[fl2] + 135*lamprime[fl1]*lamprimebar[fl2]*
            yl[fl3, fl2]*ylbar[fl3, fl1] - 90*invepsilonbar*lamprime[fl1]*
            lamprimebar[fl2]*yl[fl3, fl2]*ylbar[fl3, fl1] + 
           90*lamprime[fl1]*lamprimebar[fl2]*Log[MHD^2/\[Mu]^2]*yl[fl3, fl2]*
            ylbar[fl3, fl1])*yubar[mif1, mif2])/(MHD^2*Pi^2), 
      alphaOuu[mif1_, mif2_, mif3_, mif4_] -> 
       -1/54*(g1^4*onelooporder*KroneckerDelta[mif1, mif2]*
          KroneckerDelta[mif3, mif4])/(MHD^2*Pi^2), alphaOuW[mif1_, mif2_] -> 
       0, alphaOuWbar[mif1_, mif2_] -> 0, alphaOlambdad[mif1_, mif2_] -> 
       yd[mif1, mif2] + onelooporder*
         (-1/24*(muH^2*lamprime[fl1]*lamprimebar[fl1]*yd[mif1, mif2])/
            (MHD^2*Pi^2) - ((lamprime[fl1]*lamprimebar[fl1] + 
             2*invepsilonbar*lamprime[fl1]*lamprimebar[fl1] - 
             2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])*
            yd[mif1, mif2])/(32*Pi^2)), alphaOlambdadbar[mif1_, mif2_] -> 
       ydbar[mif1, mif2] + onelooporder*
         (-1/24*(muH^2*lamprime[fl1]*lamprimebar[fl1]*ydbar[mif1, mif2])/
            (MHD^2*Pi^2) - ((lamprime[fl1]*lamprimebar[fl1] + 
             2*invepsilonbar*lamprime[fl1]*lamprimebar[fl1] - 
             2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])*
            ydbar[mif1, mif2])/(32*Pi^2)), alphaOlambdae[mif1_, mif2_] -> 
       yl[mif1, mif2] + (onelooporder*(-6*MHD^2*lamprime[mif2]*
            lamprimebar[fl1]*yl[mif1, fl1] - 6*invepsilonbar*MHD^2*
            lamprime[mif2]*lamprimebar[fl1]*yl[mif1, fl1] - 
           9*muH^2*lamprime[mif2]*lamprimebar[fl1]*yl[mif1, fl1] - 
           6*invepsilonbar*muH^2*lamprime[mif2]*lamprimebar[fl1]*
            yl[mif1, fl1] + 6*MHD^2*lamprime[mif2]*lamprimebar[fl1]*
            Log[MHD^2/\[Mu]^2]*yl[mif1, fl1] + 6*muH^2*lamprime[mif2]*
            lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[mif1, fl1] - 
           9*MHD^2*lamprime[mif2]*lamprimebar[MIF1]*yl[mif1, MIF1] - 
           6*invepsilonbar*MHD^2*lamprime[mif2]*lamprimebar[MIF1]*
            yl[mif1, MIF1] - 18*muH^2*lamprime[mif2]*lamprimebar[MIF1]*
            yl[mif1, MIF1] - 12*invepsilonbar*muH^2*lamprime[mif2]*
            lamprimebar[MIF1]*yl[mif1, MIF1] + 6*MHD^2*lamprime[mif2]*
            lamprimebar[MIF1]*Log[MHD^2/\[Mu]^2]*yl[mif1, MIF1] + 
           12*muH^2*lamprime[mif2]*lamprimebar[MIF1]*Log[MHD^2/\[Mu]^2]*
            yl[mif1, MIF1] - 3*MHD^2*lamprime[fl1]*lamprimebar[fl1]*
            yl[mif1, mif2] - 6*invepsilonbar*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*yl[mif1, mif2] - 4*muH^2*lamprime[fl1]*
            lamprimebar[fl1]*yl[mif1, mif2] + 6*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*yl[mif1, mif2]))/
         (96*MHD^2*Pi^2), alphaOlambdaebar[mif1_, mif2_] -> 
       ylbar[mif1, mif2] + (onelooporder*(-6*MHD^2*lamprime[fl1]*
            lamprimebar[mif2]*ylbar[mif1, fl1] - 6*invepsilonbar*MHD^2*
            lamprime[fl1]*lamprimebar[mif2]*ylbar[mif1, fl1] - 
           9*muH^2*lamprime[fl1]*lamprimebar[mif2]*ylbar[mif1, fl1] - 
           6*invepsilonbar*muH^2*lamprime[fl1]*lamprimebar[mif2]*
            ylbar[mif1, fl1] + 6*MHD^2*lamprime[fl1]*lamprimebar[mif2]*
            Log[MHD^2/\[Mu]^2]*ylbar[mif1, fl1] + 6*muH^2*lamprime[fl1]*
            lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*ylbar[mif1, fl1] - 
           9*MHD^2*lamprime[MIF1]*lamprimebar[mif2]*ylbar[mif1, MIF1] - 
           6*invepsilonbar*MHD^2*lamprime[MIF1]*lamprimebar[mif2]*
            ylbar[mif1, MIF1] - 18*muH^2*lamprime[MIF1]*lamprimebar[mif2]*
            ylbar[mif1, MIF1] - 12*invepsilonbar*muH^2*lamprime[MIF1]*
            lamprimebar[mif2]*ylbar[mif1, MIF1] + 6*MHD^2*lamprime[MIF1]*
            lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*ylbar[mif1, MIF1] + 
           12*muH^2*lamprime[MIF1]*lamprimebar[mif2]*Log[MHD^2/\[Mu]^2]*
            ylbar[mif1, MIF1] - 3*MHD^2*lamprime[fl1]*lamprimebar[fl1]*
            ylbar[mif1, mif2] - 6*invepsilonbar*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*ylbar[mif1, mif2] - 4*muH^2*lamprime[fl1]*
            lamprimebar[fl1]*ylbar[mif1, mif2] + 6*MHD^2*lamprime[fl1]*
            lamprimebar[fl1]*Log[MHD^2/\[Mu]^2]*ylbar[mif1, mif2]))/
         (96*MHD^2*Pi^2), alphaOlambdau[mif1_, mif2_] -> 
       yu[mif1, mif2] + onelooporder*
         (-1/24*(muH^2*lamprime[fl1]*lamprimebar[fl1]*yu[mif1, mif2])/
            (MHD^2*Pi^2) - ((lamprime[fl1]*lamprimebar[fl1] + 
             2*invepsilonbar*lamprime[fl1]*lamprimebar[fl1] - 
             2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])*
            yu[mif1, mif2])/(32*Pi^2)), alphaOlambdaubar[mif1_, mif2_] -> 
       yubar[mif1, mif2] + onelooporder*
         (-1/24*(muH^2*lamprime[fl1]*lamprimebar[fl1]*yubar[mif1, mif2])/
            (MHD^2*Pi^2) - ((lamprime[fl1]*lamprimebar[fl1] + 
             2*invepsilonbar*lamprime[fl1]*lamprimebar[fl1] - 
             2*lamprime[fl1]*lamprimebar[fl1]*Log[MHD^2/\[Mu]^2])*
            yubar[mif1, mif2])/(32*Pi^2))}, 
     {g1 -> g1*(1 + (onelooporder*((5*g1^2*invepsilonbar)/(12*Pi^2) - 
            (5*g1^2*Log[MHD^2/\[Mu]^2])/(12*Pi^2)))/2), 
      g2 -> g2*(1 + (onelooporder*((g2^2*invepsilonbar)/(12*Pi^2) - 
            (g2^2*Log[MHD^2/\[Mu]^2])/(12*Pi^2)))/2), g3 -> g3}}


==> anc/Matching_1Loop_VLL_Matchete.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    189573,       5691]
NotebookOptionsPosition[    187572,       5651]
NotebookOutlinePosition[    187998,       5668]
CellTagsIndexPosition[    187955,       5665]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"<<", "matchete`"}]], "Input",
 CellChangeTimes->{{3.9387465550810394`*^9, 3.938746555995557*^9}, 
   3.950070936555629*^9, {3.950071555882093*^9, 3.950071556208443*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a8ef2ec4-a271-4e28-b5f9-5bea77427f61"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.4.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.4.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.973591963084888*^9},ExpressionUUID->"520c877b-d719-429c-a169-\
86377aaab5bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference:      \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website:        \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://matchete.gitlab.io\"", "https://matchete.gitlab.io"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Model database: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/model-database\"", 
     "https://gitlab.com/matchete/model-database"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Repository:     \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference:      ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website:        ", 
   Hyperlink["https://matchete.gitlab.io", "https://matchete.gitlab.io"], 
   "\n", "Model database: ", 
   Hyperlink[
   "https://gitlab.com/matchete/model-database", 
    "https://gitlab.com/matchete/model-database"], "\n", "Repository:     ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.950071057566048*^9, 3.950071580158637*^9, 3.950072193581937*^9, 
   3.950073042604797*^9, 3.950073886631247*^9, 3.950086506392501*^9, 
   3.9500866164806623`*^9, 3.950089280293178*^9, 3.950090276009693*^9, 
   3.950158853174329*^9, 3.950159197078039*^9, 3.9502633730913*^9, 
   3.950337227378432*^9, 3.950589496817673*^9, {3.950609888731741*^9, 
   3.950609898177904*^9}, 3.950611078663505*^9, 3.950612554857699*^9, 
   3.95069446363177*^9, 3.950694573036315*^9, 3.95069848198203*^9, 
   3.950701910409165*^9, 3.9507633075325413`*^9, 3.950763400868252*^9, 
   3.950765053953949*^9, 3.95076627124636*^9, 3.950767431501944*^9, 
   3.950779972836089*^9, 3.950849737110612*^9, 3.950851353934235*^9, {
   3.950866537737259*^9, 3.950866548401469*^9}, 3.950867299479991*^9, 
   3.950934673538052*^9, 3.951193696360158*^9, 3.9531102357077217`*^9, 
   3.953110488687135*^9, 3.953110989544011*^9, 3.95311120924824*^9, 
   3.953111371360864*^9, 3.953111590698266*^9, 3.953111814833327*^9, 
   3.953111861061337*^9, 3.953112085773359*^9, 3.953112946947584*^9, 
   3.9531131154597273`*^9, 3.953115842207416*^9, 3.953116052837816*^9, 
   3.953116243412737*^9, 3.95311632581524*^9, 3.953116445665945*^9, 
   3.9531170704571*^9, 3.953117188923364*^9, 3.953117311864784*^9, 
   3.95311764353041*^9, 3.9533650553982143`*^9, {3.95336524586266*^9, 
   3.953365257427511*^9}, 3.9542124595555983`*^9, 3.95490573911555*^9, 
   3.957415244209772*^9, 3.96043956463713*^9, 3.960461484930642*^9, 
   3.973591309872829*^9, {3.973591764995189*^9, 3.973591793392919*^9}, 
   3.973591963109852*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"58304750-2e08-48be-b613-31190b7c688b"],

Cell[CellGroupData[{

Cell["Vector-Like Leptons ", "Title",
 CellChangeTimes->{{3.938078581286185*^9, 3.938078610360644*^9}, {
  3.973591317915022*^9, 
  3.973591318946597*^9}},ExpressionUUID->"3466b9e9-8c77-4a39-a420-\
c25729089fd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{"LoadModel", "[", "\"\<SM\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LSMEFT6", "=", 
   RowBox[{"LoadModel", "[", "\"\<SMEFT_Warsaw\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"PrependTo", "[", 
    RowBox[{"$ContextPath", ",", "\"\<Matchete`PackageScope`\>\""}], "]"}], 
   ";"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.938078626743237*^9, 3.938078629724334*^9}, 
   3.9380789636805964`*^9, {3.950089233177914*^9, 3.95008925777275*^9}, {
   3.950262824532433*^9, 3.950262826251681*^9}, {3.95061250039427*^9, 
   3.950612508371572*^9}, {3.950767432949234*^9, 3.950767436379518*^9}, 
   3.951193701229885*^9, {3.953111357458273*^9, 3.95311136307425*^9}, {
   3.953111865895736*^9, 3.953111876182435*^9}, 3.9531119075126*^9, {
   3.953117063218727*^9, 3.953117063432495*^9}, {3.953365260670705*^9, 
   3.953365261511034*^9}, {3.960439576358367*^9, 3.960439576670183*^9}, {
   3.973591759799403*^9, 3.973591773183918*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2dd1038a-4df5-44cf-be5f-55e92bc8a390"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]p", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{
   "NiceForm", "->", 
    "\"\<\!\(\*SuperscriptBox[\(\[Lambda]\), \('\)]\)\>\""}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefineField", "[", 
   RowBox[{"\[CapitalDelta]1", ",", " ", "Fermion", ",", " ", 
    RowBox[{"Indices", "->", 
     RowBox[{"{", 
      RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", 
    RowBox[{"Charges", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"U1Y", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], "]"}], "}"}]}], ",", 
    RowBox[{"Mass", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Heavy", ",", "M"}], "}"}]}], ",", 
    RowBox[{
    "NiceForm", "->", 
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\)\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DefineField", "[", 
   RowBox[{"\[CapitalDelta]3", ",", " ", "Fermion", ",", " ", 
    RowBox[{"Indices", "->", 
     RowBox[{"{", 
      RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", 
    RowBox[{"Charges", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"U1Y", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], "]"}], "}"}]}], ",", 
    RowBox[{"Mass", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Heavy", ",", "M1"}], "}"}]}], ",", 
    RowBox[{
    "NiceForm", "->", 
     "\"\<\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.938078993566862*^9, 3.93807899747524*^9}, {
   3.938079044635374*^9, 3.938079123138942*^9}, {3.9380791677945747`*^9, 
   3.9380792383850746`*^9}, {3.938079290513717*^9, 3.938079301508004*^9}, {
   3.9387461109044523`*^9, 3.938746118138614*^9}, {3.9387462627981153`*^9, 
   3.938746276747456*^9}, {3.938746385196497*^9, 3.938746393473545*^9}, {
   3.938746611528313*^9, 3.9387466161394987`*^9}, {3.938747446911549*^9, 
   3.938747449563595*^9}, 3.950068969754734*^9, {3.950069031905306*^9, 
   3.950069037376301*^9}, 3.950069091006303*^9, 3.950070983491167*^9, 
   3.950071210782557*^9, {3.950071522610865*^9, 3.950071536753392*^9}, {
   3.950071590713893*^9, 3.950071615737511*^9}, {3.950072133829207*^9, 
   3.950072153364051*^9}, {3.9501589526483803`*^9, 3.950158974871161*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"be3a1e19-801d-462b-99bd-4d482b78d898"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LINT", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Lambda]p", "[", "a", "]"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bar", "[", 
          RowBox[{"\[CapitalDelta]1", "[", "i", "]"}], "]"}], "**", 
         RowBox[{"H", "[", "i", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Bar", "[", 
           RowBox[{"\[CapitalDelta]3", "[", "i", "]"}], "]"}], "**", 
          RowBox[{"CG", "[", 
           RowBox[{
            RowBox[{"eps", "[", "SU2L", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], " ", 
         RowBox[{"Bar", "[", 
          RowBox[{"H", "[", "j", "]"}], "]"}]}]}], ")"}], "**", 
      RowBox[{"e", "[", "a", "]"}]}]}], "//", "PlusHc"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEXT", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", 
     RowBox[{"\[CapitalDelta]1", ",", "\[CapitalDelta]3"}], "]"}], "-", 
    "LINT"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"LSM", "+", "LEXT"}]}], ";"}], "\n", 
 RowBox[{"LUV", "//", "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.9380811421383076`*^9, 3.9380811541692467`*^9}, {
   3.950090348938239*^9, 3.950090362515983*^9}, {3.950589806847255*^9, 
   3.950589850967568*^9}, 3.953111596432438*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"cad1f900-1de7-41e3-815e-74fdeefc1b6c"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox[
           SubscriptBox["\[CapitalDelta]", "1"], 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(1\)]\)", 
            StyleBox["i", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox[
          SubscriptBox["\[CapitalDelta]", "1"], 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox[
         SubscriptBox["\[CapitalDelta]", "1"], 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox[
           SubscriptBox["\[CapitalDelta]", "3"], 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\!\(\*SubscriptBox[\(\[CapitalDelta]\), \(3\)]\)", 
            StyleBox["i", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M1", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox[
          SubscriptBox["\[CapitalDelta]", "3"], 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox[
         SubscriptBox["\[CapitalDelta]", "3"], 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[Lambda]", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SuperscriptBox["\[Lambda]", "'"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["a",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["H", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["i",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["a",
               FontSize->10]], "\[CenterDot]", 
             SubscriptBox["P", "L"], "\[CenterDot]", 
             SuperscriptBox[
              SubscriptBox["\[CapitalDelta]", "1"], 
              StyleBox["i",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm]}], "+", 
         RowBox[{
          SuperscriptBox["H", 
           StyleBox["j",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SuperscriptBox[
              OverscriptBox["e", 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["a",
               FontSize->10]], "\[CenterDot]", 
             SubscriptBox["P", "L"], "\[CenterDot]", 
             SuperscriptBox[
              SubscriptBox["\[CapitalDelta]", "3"], 
              StyleBox["i",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SubscriptBox[
           OverscriptBox["\[CurlyEpsilon]", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            TemplateBox[{"i", "j"},
             "RowDefault"],
            FontSize->10]]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SuperscriptBox["\[Lambda]", "'"], 
      StyleBox["a",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["H", 
           StyleBox["i",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SubscriptBox[
              OverscriptBox[
               SubscriptBox["\[CapitalDelta]", "1"], 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["i",
               FontSize->10]], "\[CenterDot]", 
             SubscriptBox["P", "R"], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["a",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm]}], "+", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["H", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["j",
            FontSize->10]], 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             SubscriptBox[
              OverscriptBox[
               SubscriptBox["\[CapitalDelta]", "3"], 
               StyleBox["_",
                FontWeight->Bold]], 
              StyleBox["i",
               FontSize->10]], "\[CenterDot]", 
             SubscriptBox["P", "R"], "\[CenterDot]", 
             SuperscriptBox["e", 
              StyleBox["a",
               FontSize->10]], ")"}],
            SpanSymmetric->False],
           StandardForm], 
          SuperscriptBox["\[CurlyEpsilon]", 
           StyleBox[
            TemplateBox[{"i", "j"},
             "RowDefault"],
            FontSize->10]]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.938081157544591*^9, 3.938486917934626*^9, {3.938747821775431*^9, 
   3.938747847644585*^9}, 3.945432592344685*^9, 3.94784343365717*^9, 
   3.948195354737422*^9, 3.948432991102086*^9, 3.9488672223431873`*^9, 
   3.948967797510103*^9, 3.949031315915344*^9, 3.949035794983251*^9, 
   3.9490524651652327`*^9, 3.949119692181427*^9, 3.949380825747612*^9, 
   3.949397751943581*^9, 3.9494024159897523`*^9, 3.9494635171006947`*^9, 
   3.949549720537425*^9, 3.949570770963708*^9, 3.949639204189187*^9, 
   3.949990011660418*^9, 3.950068000051886*^9, 3.950069139809195*^9, 
   3.9500712343007307`*^9, 3.950071694824981*^9, 3.9500722104349823`*^9, 
   3.950073064581785*^9, 3.95007392933004*^9, 3.950086529065667*^9, 
   3.950086628062453*^9, 3.950089310471874*^9, 3.950090374022343*^9, 
   3.950158871079848*^9, 3.950158978664476*^9, 3.9501592305080557`*^9, 
   3.950263389684609*^9, 3.950337243019621*^9, 3.950589543191516*^9, {
   3.950589807335593*^9, 3.950589851918516*^9}, 3.95060991480472*^9, 
   3.95061109423864*^9, 3.950612522918046*^9, 3.950612572136984*^9, 
   3.9506944813057737`*^9, 3.9506945874523096`*^9, 3.950698497155575*^9, 
   3.950701936586824*^9, 3.95076332391644*^9, 3.950763415138617*^9, 
   3.950765068515464*^9, 3.950766289049011*^9, 3.950767454313931*^9, 
   3.950779991981123*^9, 3.950849751522641*^9, 3.9508513675094843`*^9, 
   3.950866574922476*^9, 3.9508673100263453`*^9, 3.950934690515773*^9, 
   3.9511937077041693`*^9, 3.953110241150236*^9, 3.95311049298657*^9, 
   3.95311099639319*^9, 3.953111213845733*^9, 3.953111377761366*^9, 
   3.953111599916069*^9, 3.953112091874303*^9, 3.953112957655525*^9, 
   3.9531131197270393`*^9, 3.953115846084482*^9, 3.953116057395358*^9, 
   3.953116251631431*^9, 3.953116329897956*^9, 3.95311644887507*^9, 
   3.953117077967184*^9, 3.953117197228371*^9, 3.95311734309209*^9, 
   3.953117651400432*^9, 3.953365063645781*^9, 3.953365265806435*^9, 
   3.954212468367712*^9, 3.954905747830128*^9, 3.957415248384176*^9, 
   3.960439593648654*^9, 3.9604615130688133`*^9, 3.973591334804128*^9, 
   3.973591803423133*^9, 3.973591973956193*^9},
 CellLabel->
  "Out[11]//NiceForm=",ExpressionUUID->"702fdcc4-7de8-4135-897f-ae99df710525"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.938081157544591*^9, 3.938486917934626*^9, {3.938747821775431*^9, 
   3.938747847644585*^9}, 3.945432592344685*^9, 3.94784343365717*^9, 
   3.948195354737422*^9, 3.948432991102086*^9, 3.9488672223431873`*^9, 
   3.948967797510103*^9, 3.949031315915344*^9, 3.949035794983251*^9, 
   3.9490524651652327`*^9, 3.949119692181427*^9, 3.949380825747612*^9, 
   3.949397751943581*^9, 3.9494024159897523`*^9, 3.9494635171006947`*^9, 
   3.949549720537425*^9, 3.949570770963708*^9, 3.949639204189187*^9, 
   3.949990011660418*^9, 3.950068000051886*^9, 3.950069139809195*^9, 
   3.9500712343007307`*^9, 3.950071694824981*^9, 3.9500722104349823`*^9, 
   3.950073064581785*^9, 3.95007392933004*^9, 3.950086529065667*^9, 
   3.950086628062453*^9, 3.950089310471874*^9, 3.950090374022343*^9, 
   3.950158871079848*^9, 3.950158978664476*^9, 3.9501592305080557`*^9, 
   3.950263389684609*^9, 3.950337243019621*^9, 3.950589543191516*^9, {
   3.950589807335593*^9, 3.950589851918516*^9}, 3.95060991480472*^9, 
   3.95061109423864*^9, 3.950612522918046*^9, 3.950612572136984*^9, 
   3.9506944813057737`*^9, 3.9506945874523096`*^9, 3.950698497155575*^9, 
   3.950701936586824*^9, 3.95076332391644*^9, 3.950763415138617*^9, 
   3.950765068515464*^9, 3.950766289049011*^9, 3.950767454313931*^9, 
   3.950779991981123*^9, 3.950849751522641*^9, 3.9508513675094843`*^9, 
   3.950866574922476*^9, 3.9508673100263453`*^9, 3.950934690515773*^9, 
   3.9511937077041693`*^9, 3.953110241150236*^9, 3.95311049298657*^9, 
   3.95311099639319*^9, 3.953111213845733*^9, 3.953111377761366*^9, 
   3.953111599916069*^9, 3.953112091874303*^9, 3.953112957655525*^9, 
   3.9531131197270393`*^9, 3.953115846084482*^9, 3.953116057395358*^9, 
   3.953116251631431*^9, 3.953116329897956*^9, 3.95311644887507*^9, 
   3.953117077967184*^9, 3.953117197228371*^9, 3.95311734309209*^9, 
   3.953117651400432*^9, 3.953365063645781*^9, 3.953365265806435*^9, 
   3.954212468367712*^9, 3.954905747830128*^9, 3.957415248384176*^9, 
   3.960439593648654*^9, 3.9604615130688133`*^9, 3.973591334804128*^9, 
   3.973591803423133*^9, 3.9735919740232677`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"b0f450d9-5267-4be6-a0ee-96a145fbec21"]
}, Open  ]],

Cell["\<\

Matching 1-loop dim 6
\
\>", "Text",
 CellChangeTimes->{{3.9380811957905965`*^9, 3.938081210454193*^9}, {
  3.938486958703581*^9, 3.938486962248051*^9}, {3.938660283646392*^9, 
  3.9386602846413136`*^9}, {3.950090385785912*^9, 3.950090387009613*^9}, {
  3.950092050025857*^9, 3.950092054337019*^9}, {3.973591338563608*^9, 
  3.973591341523624*^9}},ExpressionUUID->"b63a0eb3-250c-4104-89ab-\
cc3288699437"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EFT1L", "=", 
   RowBox[{"Match", "[", 
    RowBox[{"LUV", ",", 
     RowBox[{"LoopOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"EFTOrder", "\[Rule]", "6"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.938081212247329*^9, 3.938081212978252*^9}, {
   3.938486983737978*^9, 3.9384869863577576`*^9}, 3.95006915077104*^9, 
   3.950070005027927*^9, {3.950071265686624*^9, 3.950071266053495*^9}, {
   3.950090391416959*^9, 3.950090400394001*^9}, {3.950589786215545*^9, 
   3.95058979831018*^9}, {3.950589856998583*^9, 3.950589897198497*^9}, 
   3.950590059617714*^9, {3.9531111877332582`*^9, 3.95311119752505*^9}, {
   3.953111563726865*^9, 3.953111578686854*^9}, {3.953112966339368*^9, 
   3.953112966498497*^9}, {3.953113124296426*^9, 3.953113125262805*^9}, 
   3.953115856380319*^9, 3.953116086331136*^9, 3.953116341608897*^9, 
   3.953117083947764*^9, {3.960439614551553*^9, 3.960439614919015*^9}, {
   3.960461521838008*^9, 3.960461530257065*^9}, {3.960462279726061*^9, 
   3.960462279781818*^9}, {3.973591354380734*^9, 3.973591364244716*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c1be220b-1b91-4be0-a0d3-ccc1823182fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"matching1", "=", 
   RowBox[{"MapEffectiveCouplings", "[", 
    RowBox[{"EFT1L", ",", "LSMEFT6"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.95006916553936*^9, 3.950069228944458*^9}, 
   3.950073703621923*^9, {3.95008936999048*^9, 3.95008937179105*^9}, {
   3.953110474931965*^9, 3.953110483179203*^9}, {3.960439664768457*^9, 
   3.960439671304192*^9}, {3.973591368604559*^9, 3.973591369108165*^9}, {
   3.973591440599735*^9, 3.973591441558792*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"db66400f-2006-4ac0-9dde-c03b67e640f4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.973592011554825*^9},ExpressionUUID->"50d54cab-1673-4c61-81fb-\
f928356adff7"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.9735920980823708`*^9},ExpressionUUID->"322d94af-7c7f-4943-9da3-\
4b476f1866ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ReplaceEffectiveCouplings", "[", 
        RowBox[{"EvaluateLoopFunctions", "[", 
         RowBox[{"matching1", "/.", 
          RowBox[{"M1", "->", "M"}]}], "]"}], "]"}], "/.", 
       RowBox[{"M1", "->", "M"}]}], "/.", 
      RowBox[{"hbar", "->", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"16", "*", 
          RowBox[{"Pi", "^", "2"}]}], ")"}]}]}]}], "/.", 
     RowBox[{
      RowBox[{"\[Epsilon]", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}], "->", "0"}]}], "//", "TableForm"}], "//",
    "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.973591824442177*^9, 3.973591824648953*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"8012c8ba-fc83-46e8-ba30-9437b211fe57"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       StyleBox[
        RowBox[{
         SubscriptBox["g", "L"], "\[Rule]", 
         RowBox[{
          SubscriptBox["g", "L"], "-", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "3"], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["g", "s"], "\[Rule]", 
         SubscriptBox["g", "s"]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["g", "Y"], "\[Rule]", 
         RowBox[{
          SubscriptBox["g", "Y"], "-", 
          RowBox[{
           FractionBox["5", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "3"], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Y", "d"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Y", "d"], 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], "-", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Y", "e"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Y", "e"], 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], "-", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["9", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "-", 
          RowBox[{
           FractionBox["1", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["3", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["Y", "u"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["Y", "u"], 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], "-", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{"\[Lambda]", "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "60"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]]}], "+", "\[Lambda]", "+", 
          RowBox[{
           FractionBox["1", "18"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "6"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "12"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "4"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "4"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{"\[Mu]2", "\[Rule]", 
         RowBox[{
          SubscriptBox[
           TagBox[
            FormBox["\<\"C\"\>",
             StandardForm],
            StandardForm,
            Editable->True], 
           TemplateBox[{
             TemplateBox[{
               TagBox[
                FormBox["H", StandardForm], StandardForm, Editable -> True], 
               "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
            "RowDefault"]], "-", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox[
             TagBox[
              FormBox["\<\"C\"\>",
               StandardForm],
              StandardForm,
              Editable->True], 
             TemplateBox[{
               TemplateBox[{
                 TagBox[
                  FormBox["H", StandardForm], StandardForm, Editable -> True],
                  "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
              "RowDefault"]], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SubscriptBox[
            TagBox[
             FormBox["\<\"C\"\>",
              StandardForm],
             StandardForm,
             Editable->True], 
            TemplateBox[{
              TemplateBox[{
                TagBox[
                 FormBox["H", StandardForm], StandardForm, Editable -> True], 
                "2"}, "Superscript", SyntaxForm -> SuperscriptBox]},
             "RowDefault"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "llHH"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "dB"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "dd"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "216"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "dG"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "dH"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "duq"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "duu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "dW"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "eB"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["13", "384"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SubscriptBox["g", "Y"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           SubscriptBox["Y", "e"], 
           StyleBox[
            TemplateBox[{"i1", "p"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["i2",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "ed"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["7", "432"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "36"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "ee"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["7", "576"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i3",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i4",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["7", "576"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i3",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["7", "576"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i4",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["7", "576"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "eH"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["79", "384"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["3", "128"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["23", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["5", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "-", 
          RowBox[{
           FractionBox["9", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "-", 
          RowBox[{
           FractionBox["3", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["3", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["3", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "-", 
          RowBox[{
           FractionBox["9", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "eu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["7", "216"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "18"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "eW"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["1", "128"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SubscriptBox["g", "L"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           SubscriptBox["Y", "e"], 
           StyleBox[
            TemplateBox[{"i1", "p"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["i2",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "G"], "\[Rule]", "0"}], 
        "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          OverscriptBox["G", "~"]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "H"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "120"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]]}], "+", 
          RowBox[{
           FractionBox["1", "36"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox["\[Lambda]", "2"], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "4"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"s", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"s", "u"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["u",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "6"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["s",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["t",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["t",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "4"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"s", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"s", "u"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["u",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "8"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "HB"], "\[Rule]", 
         RowBox[{
          FractionBox["1", "24"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "2"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["p",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          RowBox[{"H", " ", "\[Square]"}]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "160"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]]}], "-", 
          RowBox[{
           FractionBox["1", "96"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]]}], "+", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          RowBox[{"H", " ", 
           OverscriptBox["B", "~"]}]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "Hd"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "216"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "HD"], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]]}], "+", 
          RowBox[{
           FractionBox["1", "36"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "He"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "128"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["19", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "128"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "i1"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["3", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i1",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}], "+", 
          RowBox[{
           FractionBox["1", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "i1"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "HG"], "\[Rule]", "0"}], 
        "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          RowBox[{"H", " ", 
           OverscriptBox["G", "~"]}]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "Hl", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["7", "192"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "Hl", 
           RowBox[{"(", "3", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["7", "192"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "Hq", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "432"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "Hq", 
           RowBox[{"(", "3", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "Hu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "36"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "108"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "Hud"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "HW"], "\[Rule]", "0"}], 
        "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "HWB"], "\[Rule]", "0"}], 
        "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          RowBox[{"H", " ", 
           OverscriptBox["W", "~"]}]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          RowBox[{"H", " ", 
           OverscriptBox["W", "~"], " ", "B"}]], "\[Rule]", "0"}], 
        "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "ld"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "72"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "le"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i3",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "64"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i4",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["7", "288"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i3",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i4",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "ledq"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "d"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i4", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "d"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i4", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "lequ", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"i1", "p"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i2",
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "lequ", 
           RowBox[{"(", "3", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "ll"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "480"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "96"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "lq", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["1", "144"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "lq", 
           RowBox[{"(", "3", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "240"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "L"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "lu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["1", "36"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qd", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "d"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "216"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qd", 
           RowBox[{"(", "8", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           OverscriptBox[
            SubscriptBox["Y", "d"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            TemplateBox[{"i2", "i3"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           SubscriptBox["Y", "d"], 
           StyleBox[
            TemplateBox[{"i1", "i4"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["p",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "qe"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["7", "864"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["i3",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["i4",
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qq", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "864"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qq", 
           RowBox[{"(", "3", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "480"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "L"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "qqq"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "qqu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qu", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "144"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "u"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"i2", "i3"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i4"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["1", "108"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "Y"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SubscriptBox["\[Delta]", 
            StyleBox[
             TemplateBox[{"i3", "i4"},
              "RowDefault"],
             FontSize->10]]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "qu", 
           RowBox[{"(", "8", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "24"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           OverscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox[
            TemplateBox[{"i2", "i3"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           SubscriptBox["Y", "u"], 
           StyleBox[
            TemplateBox[{"i1", "i4"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["p",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "quqd", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["1", "24"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SuperscriptBox[
           SubscriptBox["Y", "d"], 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           SubscriptBox["Y", "u"], 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SuperscriptBox[
           OverscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], 
          SuperscriptBox[
           SuperscriptBox["\[Lambda]", "'"], 
           StyleBox["p",
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "quqd", 
           RowBox[{"(", "8", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "uB"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "ud", 
           RowBox[{"(", "1", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{
          FractionBox["1", "54"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubsuperscriptBox["\[ScriptCapitalC]", "ud", 
           RowBox[{"(", "8", ")"}]], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "uG"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "uH"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", "240"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "4"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "72"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           SuperscriptBox[
            SubscriptBox["g", "L"], "2"], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "24"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], "\[Lambda]", 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["3", "32"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           FractionBox["5", "48"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["p",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           FractionBox["1", "16"], 
           FractionBox["1", 
            SuperscriptBox["\[Pi]", "2"]], 
           FractionBox["1", 
            SuperscriptBox["M", "2"]], 
           SuperscriptBox[
            OverscriptBox[
             SubscriptBox["Y", "e"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox[
             TemplateBox[{"p", "r"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "e"], 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            SubscriptBox["Y", "u"], 
            StyleBox[
             TemplateBox[{"i1", "i2"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox[
             SuperscriptBox["\[Lambda]", "'"], 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["s",
             FontSize->10]], 
           SuperscriptBox[
            SuperscriptBox["\[Lambda]", "'"], 
            StyleBox["r",
             FontSize->10]], 
           FormBox[
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox[
               OverscriptBox["\[Mu]", 
                StyleBox["_",
                 FontWeight->Bold]], "2"], 
              SuperscriptBox["M", "2"]], "]"}],
            StandardForm]}]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "uu"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_", "i3_", "i4_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "54"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "Y"], "4"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i1", "i2"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["\[Delta]", 
           StyleBox[
            TemplateBox[{"i3", "i4"},
             "RowDefault"],
            FontSize->10]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalC]", "uW"], 
          StyleBox[
           TemplateBox[{"i1_", "i2_"},
            "RowDefault"],
           FontSize->10]], "\[Rule]", "0"}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", "W"], "\[Rule]", 
         RowBox[{
          FractionBox["1", "1440"], 
          FractionBox["1", 
           SuperscriptBox["\[Pi]", "2"]], 
          SuperscriptBox[
           SubscriptBox["g", "L"], "3"], 
          FractionBox["1", 
           SuperscriptBox["M", "2"]]}]}], "StandardForm"]},
      {
       StyleBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalC]", 
          OverscriptBox["W", "~"]], "\[Rule]", "0"}], "StandardForm"]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], Matchete`NiceForm]], "Output",
 CellChangeTimes->{3.97359214492064*^9},
 CellLabel->
  "Out[15]//NiceForm=",ExpressionUUID->"b1f20ff3-5502-4e63-aaf9-e4bf3a7ab3a7"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1384.5, 761.25},
WindowMargins->{{0, Automatic}, {0.75, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"25b60f6c-ff2e-4625-8190-e3648fd45fcb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 271, 4, 35, "Input",ExpressionUUID->"a8ef2ec4-a271-4e28-b5f9-5bea77427f61"],
Cell[832, 26, 8124, 129, 55, InheritFromParent,ExpressionUUID->"520c877b-d719-429c-a169-86377aaab5bb"],
Cell[8959, 157, 3422, 61, 129, "Print",ExpressionUUID->"58304750-2e08-48be-b613-31190b7c688b"],
Cell[CellGroupData[{
Cell[12406, 222, 212, 4, 117, "Title",ExpressionUUID->"3466b9e9-8c77-4a39-a420-c25729089fd2"],
Cell[12621, 228, 1144, 23, 111, "Input",ExpressionUUID->"2dd1038a-4df5-44cf-be5f-55e92bc8a390"],
Cell[13768, 253, 2381, 56, 86, "Input",ExpressionUUID->"be3a1e19-801d-462b-99bd-4d482b78d898"],
Cell[CellGroupData[{
Cell[16174, 313, 1512, 40, 133, "Input",ExpressionUUID->"cad1f900-1de7-41e3-815e-74fdeefc1b6c"],
Cell[17689, 355, 19580, 649, 178, "Output",ExpressionUUID->"702fdcc4-7de8-4135-897f-ae99df710525"],
Cell[37272, 1006, 2232, 32, 40, "Output",ExpressionUUID->"b0f450d9-5267-4be6-a0ee-96a145fbec21"]
}, Open  ]],
Cell[39519, 1041, 416, 10, 94, "Text",ExpressionUUID->"b63a0eb3-250c-4104-89ab-cc3288699437"],
Cell[39938, 1053, 1162, 19, 35, "Input",ExpressionUUID->"c1be220b-1b91-4be0-a0d3-ccc1823182fe"],
Cell[CellGroupData[{
Cell[41125, 1076, 569, 10, 35, "Input",ExpressionUUID->"db66400f-2006-4ac0-9dde-c03b67e640f4"],
Cell[CellGroupData[{
Cell[41719, 1090, 683, 13, 29, "Echo",ExpressionUUID->"50d54cab-1673-4c61-81fb-f928356adff7"],
Cell[42405, 1105, 373, 6, 50, "Echo",ExpressionUUID->"322d94af-7c7f-4943-9da3-4b476f1866ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42827, 1117, 835, 23, 85, "Input",ExpressionUUID->"8012c8ba-fc83-46e8-ba30-9437b211fe57"],
Cell[43665, 1142, 143879, 4505, 2211, "Output",ExpressionUUID->"b1f20ff3-5502-4e63-aaf9-e4bf3a7ab3a7"]
}, Open  ]]
}, Open  ]]
}
]
*)


